Constraining the dark matter interpretation of the positron excess with $\gamma$-ray data

The particle origin of dark matter (DM) is still one of the main puzzles in modern physics. One of the most promising search strategy to detect DM at laboratories is through the indirect search of cosmic particles that are produced from DM annihilation in space. In particular, the flux of cosmic positrons has been measured with high precision by the AMS-02 experiment demonstrating that an excess above 10 GeV, with respect to the secondary production, is present. We study in this paper the possible DM origin of the positron excess finding the values of the DM mass $M$ and annihilation cross section $\langle \sigma v \rangle$ that are needed to fit high-energy positron data. In particular, we find that for DM annihilating into $b\bar{b}$ it is required to have $M=43$ TeV and $\langle \sigma v \rangle = 10^{-21}$ cm$^3$/s while for $\tau^+\tau^-$ $M=2$ TeV and $\langle \sigma v \rangle = 3\times 10^{-23}$ cm$^3$/s. If DM produce positrons, they are expected to generate gamma rays from the center of the Milky Way and around dwarf galaxy satellites of the Galaxy. We thus combine the values for the DM mass and annihilation cross section obtained with the fit to AMS-02 positron data with the upper limits derived with the non-detection of $\gamma$ rays with HESS in the direction of the Galactic center and Fermi-LAT for the combined analysis of dwarf galaxies. The main result of the paper is that only DM annihilating into $\mu^+ \mu^-$ with a mass around 500 GeV and $\langle \sigma v \rangle = 4\times 10^{-24}$ cm$^3$/s can fit AMS-02 data and be compatible with the upper limits found with $\gamma$ rays. As for the $\tau^+ \tau^-$ ($b\bar{b}$) channel, DM can contribute at most at a few tens $\%$ (a few \%) level.

==> Graphs/bb-hess.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib notebook\n",
    "\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import scipy.stats as stats\n",
    "from scipy.optimize import curve_fit # we're importing just this one function from scipy.optimize\n",
    "\n",
    "plt.rcParams[\"patch.force_edgecolor\"] = True # include outlines on histograms etc\n",
    "\n",
    "from scipy.integrate import quad\n",
    "from math import *\n",
    "import matplotlib.pyplot as pl\n",
    "from scipy.interpolate import interp1d\n",
    "import numpy as np\n",
    "from iminuit import Minuit\n",
    "import scipy.optimize\n",
    "from scipy.interpolate import interp2d"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "#10\n",
    "aa= np.loadtxt('tao.txt',delimiter=',')\n",
    "\n",
    "m_dm = np.zeros(len(aa))\n",
    "for t in range(len(m_dm)):\n",
    "    m_dm[t] = aa[t][0]\n",
    "cscs = np.zeros(len(aa))\n",
    "for t in range(len(cscs)):\n",
    "    cscs[t] = aa[t][1]\n",
    "#cscs = cscs*1e-24\n",
    "f_hess =interp1d(m_dm, cscs)\n",
    "\n",
    "aaa= np.loadtxt('tao_hess.txt',delimiter=',')\n",
    "\n",
    "m_dm1 = np.zeros(len(aaa))\n",
    "for t in range(len(m_dm1)):\n",
    "    m_dm1[t] = aaa[t][0]\n",
    "cscs1 = np.zeros(len(aaa))\n",
    "for t in range(len(cscs1)):\n",
    "    cscs1[t] = aaa[t][1]\n",
    "cscs1 = cscs1*1e-26\n",
    "f_hess1 =interp1d(m_dm1, cscs1)\n",
    "dm_vec = np.linspace(1000,8000,num=100)\n",
    "par1=3.29749 \n",
    "par2=-22.479\n",
    "par1 = np.power(10,par1)\n",
    "par2 = np.power(10,par2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1983.763978456967 1.7823787674480944e-23\n"
     ]
    },
    {
     "data": {
      "application/javascript": [
       "/* Put everything inside the global mpl namespace */\n",
       "window.mpl = {};\n",
       "\n",
       "\n",
       "mpl.get_websocket_type = function() {\n",
       "    if (typeof(WebSocket) !== 'undefined') {\n",
       "        return WebSocket;\n",
       "    } else if (typeof(MozWebSocket) !== 'undefined') {\n",
       "        return MozWebSocket;\n",
       "    } else {\n",
       "        alert('Your browser does not have WebSocket support. ' +\n",
       "              'Please try Chrome, Safari or Firefox ≥ 6. ' +\n",
       "              'Firefox 4 and 5 are also supported but you ' +\n",
       "              'have to enable WebSockets in about:config.');\n",
       "    };\n",
       "}\n",
       "\n",
       "mpl.figure = function(figure_id, websocket, ondownload, parent_element) {\n",
       "    this.id = figure_id;\n",
       "\n",
       "    this.ws = websocket;\n",
       "\n",
       "    this.supports_binary = (this.ws.binaryType != undefined);\n",
       "\n",
       "    if (!this.supports_binary) {\n",
       "        var warnings = document.getElementById(\"mpl-warnings\");\n",
       "        if (warnings) {\n",
       "            warnings.style.display = 'block';\n",
       "            warnings.textContent = (\n",
       "                \"This browser does not support binary websocket messages. \" +\n",
       "                    \"Performance may be slow.\");\n",
       "        }\n",
       "    }\n",
       "\n",
       "    this.imageObj = new Image();\n",
       "\n",
       "    this.context = undefined;\n",
       "    this.message = undefined;\n",
       "    this.canvas = undefined;\n",
       "    this.rubberband_canvas = undefined;\n",
       "    this.rubberband_context = undefined;\n",
       "    this.format_dropdown = undefined;\n",
       "\n",
       "    this.image_mode = 'full';\n",
       "\n",
       "    this.root = $('<div/>');\n",
       "    this._root_extra_style(this.root)\n",
       "    this.root.attr('style', 'display: inline-block');\n",
       "\n",
       "    $(parent_element).append(this.root);\n",
       "\n",
       "    this._init_header(this);\n",
       "    this._init_canvas(this);\n",
       "    this._init_toolbar(this);\n",
       "\n",
       "    var fig = this;\n",
       "\n",
       "    this.waiting = false;\n",
       "\n",
       "    this.ws.onopen =  function () {\n",
       "            fig.send_message(\"supports_binary\", {value: fig.supports_binary});\n",
       "            fig.send_message(\"send_image_mode\", {});\n",
       "            if (mpl.ratio != 1) {\n",
       "                fig.send_message(\"set_dpi_ratio\", {'dpi_ratio': mpl.ratio});\n",
       "            }\n",
       "            fig.send_message(\"refresh\", {});\n",
       "        }\n",
       "\n",
       "    this.imageObj.onload = function() {\n",
       "            if (fig.image_mode == 'full') {\n",
       "                // Full images could contain transparency (where diff images\n",
       "                // almost always do), so we need to clear the canvas so that\n",
       "                // there is no ghosting.\n",
       "                fig.context.clearRect(0, 0, fig.canvas.width, fig.canvas.height);\n",
       "            }\n",
       "            fig.context.drawImage(fig.imageObj, 0, 0);\n",
       "        };\n",
       "\n",
       "    this.imageObj.onunload = function() {\n",
       "        fig.ws.close();\n",
       "    }\n",
       "\n",
       "    this.ws.onmessage = this._make_on_message_function(this);\n",
       "\n",
       "    this.ondownload = ondownload;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_header = function() {\n",
       "    var titlebar = $(\n",
       "        '<div class=\"ui-dialog-titlebar ui-widget-header ui-corner-all ' +\n",
       "        'ui-helper-clearfix\"/>');\n",
       "    var titletext = $(\n",
       "        '<div class=\"ui-dialog-title\" style=\"width: 100%; ' +\n",
       "        'text-align: center; padding: 3px;\"/>');\n",
       "    titlebar.append(titletext)\n",
       "    this.root.append(titlebar);\n",
       "    this.header = titletext[0];\n",
       "}\n",
       "\n",
       "\n",
       "\n",
       "mpl.figure.prototype._canvas_extra_style = function(canvas_div) {\n",
       "\n",
       "}\n",
       "\n",
       "\n",
       "mpl.figure.prototype._root_extra_style = function(canvas_div) {\n",
       "\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_canvas = function() {\n",
       "    var fig = this;\n",
       "\n",
       "    var canvas_div = $('<div/>');\n",
       "\n",
       "    canvas_div.attr('style', 'position: relative; clear: both; outline: 0');\n",
       "\n",
       "    function canvas_keyboard_event(event) {\n",
       "        return fig.key_event(event, event['data']);\n",
       "    }\n",
       "\n",
       "    canvas_div.keydown('key_press', canvas_keyboard_event);\n",
       "    canvas_div.keyup('key_release', canvas_keyboard_event);\n",
       "    this.canvas_div = canvas_div\n",
       "    this._canvas_extra_style(canvas_div)\n",
       "    this.root.append(canvas_div);\n",
       "\n",
       "    var canvas = $('<canvas/>');\n",
       "    canvas.addClass('mpl-canvas');\n",
       "    canvas.attr('style', \"left: 0; top: 0; z-index: 0; outline: 0\")\n",
       "\n",
       "    this.canvas = canvas[0];\n",
       "    this.context = canvas[0].getContext(\"2d\");\n",
       "\n",
       "    var backingStore = this.context.backingStorePixelRatio ||\n",
       "\tthis.context.webkitBackingStorePixelRatio ||\n",
       "\tthis.context.mozBackingStorePixelRatio ||\n",
       "\tthis.context.msBackingStorePixelRatio ||\n",
       "\tthis.context.oBackingStorePixelRatio ||\n",
       "\tthis.context.backingStorePixelRatio || 1;\n",
       "\n",
       "    mpl.ratio = (window.devicePixelRatio || 1) / backingStore;\n",
       "\n",
       "    var rubberband = $('<canvas/>');\n",
       "    rubberband.attr('style', \"position: absolute; left: 0; top: 0; z-index: 1;\")\n",
       "\n",
       "    var pass_mouse_events = true;\n",
       "\n",
       "    canvas_div.resizable({\n",
       "        start: function(event, ui) {\n",
       "            pass_mouse_events = false;\n",
       "        },\n",
       "        resize: function(event, ui) {\n",
       "            fig.request_resize(ui.size.width, ui.size.height);\n",
       "        },\n",
       "        stop: function(event, ui) {\n",
       "            pass_mouse_events = true;\n",
       "            fig.request_resize(ui.size.width, ui.size.height);\n",
       "        },\n",
       "    });\n",
       "\n",
       "    function mouse_event_fn(event) {\n",
       "        if (pass_mouse_events)\n",
       "            return fig.mouse_event(event, event['data']);\n",
       "    }\n",
       "\n",
       "    rubberband.mousedown('button_press', mouse_event_fn);\n",
       "    rubberband.mouseup('button_release', mouse_event_fn);\n",
       "    // Throttle sequential mouse events to 1 every 20ms.\n",
       "    rubberband.mousemove('motion_notify', mouse_event_fn);\n",
       "\n",
       "    rubberband.mouseenter('figure_enter', mouse_event_fn);\n",
       "    rubberband.mouseleave('figure_leave', mouse_event_fn);\n",
       "\n",
       "    canvas_div.on(\"wheel\", function (event) {\n",
       "        event = event.originalEvent;\n",
       "        event['data'] = 'scroll'\n",
       "        if (event.deltaY < 0) {\n",
       "            event.step = 1;\n",
       "        } else {\n",
       "            event.step = -1;\n",
       "        }\n",
       "        mouse_event_fn(event);\n",
       "    });\n",
       "\n",
       "    canvas_div.append(canvas);\n",
       "    canvas_div.append(rubberband);\n",
       "\n",
       "    this.rubberband = rubberband;\n",
       "    this.rubberband_canvas = rubberband[0];\n",
       "    this.rubberband_context = rubberband[0].getContext(\"2d\");\n",
       "    this.rubberband_context.strokeStyle = \"#000000\";\n",
       "\n",
       "    this._resize_canvas = function(width, height) {\n",
       "        // Keep the size of the canvas, canvas container, and rubber band\n",
       "        // canvas in synch.\n",
       "        canvas_div.css('width', width)\n",
       "        canvas_div.css('height', height)\n",
       "\n",
       "        canvas.attr('width', width * mpl.ratio);\n",
       "        canvas.attr('height', height * mpl.ratio);\n",
       "        canvas.attr('style', 'width: ' + width + 'px; height: ' + height + 'px;');\n",
       "\n",
       "        rubberband.attr('width', width);\n",
       "        rubberband.attr('height', height);\n",
       "    }\n",
       "\n",
       "    // Set the figure to an initial 600x600px, this will subsequently be updated\n",
       "    // upon first draw.\n",
       "    this._resize_canvas(600, 600);\n",
       "\n",
       "    // Disable right mouse context menu.\n",
       "    $(this.rubberband_canvas).bind(\"contextmenu\",function(e){\n",
       "        return false;\n",
       "    });\n",
       "\n",
       "    function set_focus () {\n",
       "        canvas.focus();\n",
       "        canvas_div.focus();\n",
       "    }\n",
       "\n",
       "    window.setTimeout(set_focus, 100);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_toolbar = function() {\n",
       "    var fig = this;\n",
       "\n",
       "    var nav_element = $('<div/>');\n",
       "    nav_element.attr('style', 'width: 100%');\n",
       "    this.root.append(nav_element);\n",
       "\n",
       "    // Define a callback function for later on.\n",
       "    function toolbar_event(event) {\n",
       "        return fig.toolbar_button_onclick(event['data']);\n",
       "    }\n",
       "    function toolbar_mouse_event(event) {\n",
       "        return fig.toolbar_button_onmouseover(event['data']);\n",
       "    }\n",
       "\n",
       "    for(var toolbar_ind in mpl.toolbar_items) {\n",
       "        var name = mpl.toolbar_items[toolbar_ind][0];\n",
       "        var tooltip = mpl.toolbar_items[toolbar_ind][1];\n",
       "        var image = mpl.toolbar_items[toolbar_ind][2];\n",
       "        var method_name = mpl.toolbar_items[toolbar_ind][3];\n",
       "\n",
       "        if (!name) {\n",
       "            // put a spacer in here.\n",
       "            continue;\n",
       "        }\n",
       "        var button = $('<button/>');\n",
       "        button.addClass('ui-button ui-widget ui-state-default ui-corner-all ' +\n",
       "                        'ui-button-icon-only');\n",
       "        button.attr('role', 'button');\n",
       "        button.attr('aria-disabled', 'false');\n",
       "        button.click(method_name, toolbar_event);\n",
       "        button.mouseover(tooltip, toolbar_mouse_event);\n",
       "\n",
       "        var icon_img = $('<span/>');\n",
       "        icon_img.addClass('ui-button-icon-primary ui-icon');\n",
       "        icon_img.addClass(image);\n",
       "        icon_img.addClass('ui-corner-all');\n",
       "\n",
       "        var tooltip_span = $('<span/>');\n",
       "        tooltip_span.addClass('ui-button-text');\n",
       "        tooltip_span.html(tooltip);\n",
       "\n",
       "        button.append(icon_img);\n",
       "        button.append(tooltip_span);\n",
       "\n",
       "        nav_element.append(button);\n",
       "    }\n",
       "\n",
       "    var fmt_picker_span = $('<span/>');\n",
       "\n",
       "    var fmt_picker = $('<select/>');\n",
       "    fmt_picker.addClass('mpl-toolbar-option ui-widget ui-widget-content');\n",
       "    fmt_picker_span.append(fmt_picker);\n",
       "    nav_element.append(fmt_picker_span);\n",
       "    this.format_dropdown = fmt_picker[0];\n",
       "\n",
       "    for (var ind in mpl.extensions) {\n",
       "        var fmt = mpl.extensions[ind];\n",
       "        var option = $(\n",
       "            '<option/>', {selected: fmt === mpl.default_extension}).html(fmt);\n",
       "        fmt_picker.append(option);\n",
       "    }\n",
       "\n",
       "    // Add hover states to the ui-buttons\n",
       "    $( \".ui-button\" ).hover(\n",
       "        function() { $(this).addClass(\"ui-state-hover\");},\n",
       "        function() { $(this).removeClass(\"ui-state-hover\");}\n",
       "    );\n",
       "\n",
       "    var status_bar = $('<span class=\"mpl-message\"/>');\n",
       "    nav_element.append(status_bar);\n",
       "    this.message = status_bar[0];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.request_resize = function(x_pixels, y_pixels) {\n",
       "    // Request matplotlib to resize the figure. Matplotlib will then trigger a resize in the client,\n",
       "    // which will in turn request a refresh of the image.\n",
       "    this.send_message('resize', {'width': x_pixels, 'height': y_pixels});\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.send_message = function(type, properties) {\n",
       "    properties['type'] = type;\n",
       "    properties['figure_id'] = this.id;\n",
       "    this.ws.send(JSON.stringify(properties));\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.send_draw_message = function() {\n",
       "    if (!this.waiting) {\n",
       "        this.waiting = true;\n",
       "        this.ws.send(JSON.stringify({type: \"draw\", figure_id: this.id}));\n",
       "    }\n",
       "}\n",
       "\n",
       "\n",
       "mpl.figure.prototype.handle_save = function(fig, msg) {\n",
       "    var format_dropdown = fig.format_dropdown;\n",
       "    var format = format_dropdown.options[format_dropdown.selectedIndex].value;\n",
       "    fig.ondownload(fig, format);\n",
       "}\n",
       "\n",
       "\n",
       "mpl.figure.prototype.handle_resize = function(fig, msg) {\n",
       "    var size = msg['size'];\n",
       "    if (size[0] != fig.canvas.width || size[1] != fig.canvas.height) {\n",
       "        fig._resize_canvas(size[0], size[1]);\n",
       "        fig.send_message(\"refresh\", {});\n",
       "    };\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_rubberband = function(fig, msg) {\n",
       "    var x0 = msg['x0'] / mpl.ratio;\n",
       "    var y0 = (fig.canvas.height - msg['y0']) / mpl.ratio;\n",
       "    var x1 = msg['x1'] / mpl.ratio;\n",
       "    var y1 = (fig.canvas.height - msg['y1']) / mpl.ratio;\n",
       "    x0 = Math.floor(x0) + 0.5;\n",
       "    y0 = Math.floor(y0) + 0.5;\n",
       "    x1 = Math.floor(x1) + 0.5;\n",
       "    y1 = Math.floor(y1) + 0.5;\n",
       "    var min_x = Math.min(x0, x1);\n",
       "    var min_y = Math.min(y0, y1);\n",
       "    var width = Math.abs(x1 - x0);\n",
       "    var height = Math.abs(y1 - y0);\n",
       "\n",
       "    fig.rubberband_context.clearRect(\n",
       "        0, 0, fig.canvas.width / mpl.ratio, fig.canvas.height / mpl.ratio);\n",
       "\n",
       "    fig.rubberband_context.strokeRect(min_x, min_y, width, height);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_figure_label = function(fig, msg) {\n",
       "    // Updates the figure title.\n",
       "    fig.header.textContent = msg['label'];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_cursor = function(fig, msg) {\n",
       "    var cursor = msg['cursor'];\n",
       "    switch(cursor)\n",
       "    {\n",
       "    case 0:\n",
       "        cursor = 'pointer';\n",
       "        break;\n",
       "    case 1:\n",
       "        cursor = 'default';\n",
       "        break;\n",
       "    case 2:\n",
       "        cursor = 'crosshair';\n",
       "        break;\n",
       "    case 3:\n",
       "        cursor = 'move';\n",
       "        break;\n",
       "    }\n",
       "    fig.rubberband_canvas.style.cursor = cursor;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_message = function(fig, msg) {\n",
       "    fig.message.textContent = msg['message'];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_draw = function(fig, msg) {\n",
       "    // Request the server to send over a new figure.\n",
       "    fig.send_draw_message();\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_image_mode = function(fig, msg) {\n",
       "    fig.image_mode = msg['mode'];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.updated_canvas_event = function() {\n",
       "    // Called whenever the canvas gets updated.\n",
       "    this.send_message(\"ack\", {});\n",
       "}\n",
       "\n",
       "// A function to construct a web socket function for onmessage handling.\n",
       "// Called in the figure constructor.\n",
       "mpl.figure.prototype._make_on_message_function = function(fig) {\n",
       "    return function socket_on_message(evt) {\n",
       "        if (evt.data instanceof Blob) {\n",
       "            /* FIXME: We get \"Resource interpreted as Image but\n",
       "             * transferred with MIME type text/plain:\" errors on\n",
       "             * Chrome.  But how to set the MIME type?  It doesn't seem\n",
       "             * to be part of the websocket stream */\n",
       "            evt.data.type = \"image/png\";\n",
       "\n",
       "            /* Free the memory for the previous frames */\n",
       "            if (fig.imageObj.src) {\n",
       "                (window.URL || window.webkitURL).revokeObjectURL(\n",
       "                    fig.imageObj.src);\n",
       "            }\n",
       "\n",
       "            fig.imageObj.src = (window.URL || window.webkitURL).createObjectURL(\n",
       "                evt.data);\n",
       "            fig.updated_canvas_event();\n",
       "            fig.waiting = false;\n",
       "            return;\n",
       "        }\n",
       "        else if (typeof evt.data === 'string' && evt.data.slice(0, 21) == \"data:image/png;base64\") {\n",
       "            fig.imageObj.src = evt.data;\n",
       "            fig.updated_canvas_event();\n",
       "            fig.waiting = false;\n",
       "            return;\n",
       "        }\n",
       "\n",
       "        var msg = JSON.parse(evt.data);\n",
       "        var msg_type = msg['type'];\n",
       "\n",
       "        // Call the  \"handle_{type}\" callback, which takes\n",
       "        // the figure and JSON message as its only arguments.\n",
       "        try {\n",
       "            var callback = fig[\"handle_\" + msg_type];\n",
       "        } catch (e) {\n",
       "            console.log(\"No handler for the '\" + msg_type + \"' message type: \", msg);\n",
       "            return;\n",
       "        }\n",
       "\n",
       "        if (callback) {\n",
       "            try {\n",
       "                // console.log(\"Handling '\" + msg_type + \"' message: \", msg);\n",
       "                callback(fig, msg);\n",
       "            } catch (e) {\n",
       "                console.log(\"Exception inside the 'handler_\" + msg_type + \"' callback:\", e, e.stack, msg);\n",
       "            }\n",
       "        }\n",
       "    };\n",
       "}\n",
       "\n",
       "// from http://stackoverflow.com/questions/1114465/getting-mouse-location-in-canvas\n",
       "mpl.findpos = function(e) {\n",
       "    //this section is from http://www.quirksmode.org/js/events_properties.html\n",
       "    var targ;\n",
       "    if (!e)\n",
       "        e = window.event;\n",
       "    if (e.target)\n",
       "        targ = e.target;\n",
       "    else if (e.srcElement)\n",
       "        targ = e.srcElement;\n",
       "    if (targ.nodeType == 3) // defeat Safari bug\n",
       "        targ = targ.parentNode;\n",
       "\n",
       "    // jQuery normalizes the pageX and pageY\n",
       "    // pageX,Y are the mouse positions relative to the document\n",
       "    // offset() returns the position of the element relative to the document\n",
       "    var x = e.pageX - $(targ).offset().left;\n",
       "    var y = e.pageY - $(targ).offset().top;\n",
       "\n",
       "    return {\"x\": x, \"y\": y};\n",
       "};\n",
       "\n",
       "/*\n",
       " * return a copy of an object with only non-object keys\n",
       " * we need this to avoid circular references\n",
       " * http://stackoverflow.com/a/24161582/3208463\n",
       " */\n",
       "function simpleKeys (original) {\n",
       "  return Object.keys(original).reduce(function (obj, key) {\n",
       "    if (typeof original[key] !== 'object')\n",
       "        obj[key] = original[key]\n",
       "    return obj;\n",
       "  }, {});\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.mouse_event = function(event, name) {\n",
       "    var canvas_pos = mpl.findpos(event)\n",
       "\n",
       "    if (name === 'button_press')\n",
       "    {\n",
       "        this.canvas.focus();\n",
       "        this.canvas_div.focus();\n",
       "    }\n",
       "\n",
       "    var x = canvas_pos.x * mpl.ratio;\n",
       "    var y = canvas_pos.y * mpl.ratio;\n",
       "\n",
       "    this.send_message(name, {x: x, y: y, button: event.button,\n",
       "                             step: event.step,\n",
       "                             guiEvent: simpleKeys(event)});\n",
       "\n",
       "    /* This prevents the web browser from automatically changing to\n",
       "     * the text insertion cursor when the button is pressed.  We want\n",
       "     * to control all of the cursor setting manually through the\n",
       "     * 'cursor' event from matplotlib */\n",
       "    event.preventDefault();\n",
       "    return false;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._key_event_extra = function(event, name) {\n",
       "    // Handle any extra behaviour associated with a key event\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.key_event = function(event, name) {\n",
       "\n",
       "    // Prevent repeat events\n",
       "    if (name == 'key_press')\n",
       "    {\n",
       "        if (event.which === this._key)\n",
       "            return;\n",
       "        else\n",
       "            this._key = event.which;\n",
       "    }\n",
       "    if (name == 'key_release')\n",
       "        this._key = null;\n",
       "\n",
       "    var value = '';\n",
       "    if (event.ctrlKey && event.which != 17)\n",
       "        value += \"ctrl+\";\n",
       "    if (event.altKey && event.which != 18)\n",
       "        value += \"alt+\";\n",
       "    if (event.shiftKey && event.which != 16)\n",
       "        value += \"shift+\";\n",
       "\n",
       "    value += 'k';\n",
       "    value += event.which.toString();\n",
       "\n",
       "    this._key_event_extra(event, name);\n",
       "\n",
       "    this.send_message(name, {key: value,\n",
       "                             guiEvent: simpleKeys(event)});\n",
       "    return false;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.toolbar_button_onclick = function(name) {\n",
       "    if (name == 'download') {\n",
       "        this.handle_save(this, null);\n",
       "    } else {\n",
       "        this.send_message(\"toolbar_button\", {name: name});\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.toolbar_button_onmouseover = function(tooltip) {\n",
       "    this.message.textContent = tooltip;\n",
       "};\n",
       "mpl.toolbar_items = [[\"Home\", \"Reset original view\", \"fa fa-home icon-home\", \"home\"], [\"Back\", \"Back to previous view\", \"fa fa-arrow-left icon-arrow-left\", \"back\"], [\"Forward\", \"Forward to next view\", \"fa fa-arrow-right icon-arrow-right\", \"forward\"], [\"\", \"\", \"\", \"\"], [\"Pan\", \"Pan axes with left mouse, zoom with right\", \"fa fa-arrows icon-move\", \"pan\"], [\"Zoom\", \"Zoom to rectangle\", \"fa fa-square-o icon-check-empty\", \"zoom\"], [\"\", \"\", \"\", \"\"], [\"Download\", \"Download plot\", \"fa fa-floppy-o icon-save\", \"download\"]];\n",
       "\n",
       "mpl.extensions = [\"eps\", \"jpeg\", \"pdf\", \"png\", \"ps\", \"raw\", \"svg\", \"tif\"];\n",
       "\n",
       "mpl.default_extension = \"png\";var comm_websocket_adapter = function(comm) {\n",
       "    // Create a \"websocket\"-like object which calls the given IPython comm\n",
       "    // object with the appropriate methods. Currently this is a non binary\n",
       "    // socket, so there is still some room for performance tuning.\n",
       "    var ws = {};\n",
       "\n",
       "    ws.close = function() {\n",
       "        comm.close()\n",
       "    };\n",
       "    ws.send = function(m) {\n",
       "        //console.log('sending', m);\n",
       "        comm.send(m);\n",
       "    };\n",
       "    // Register the callback with on_msg.\n",
       "    comm.on_msg(function(msg) {\n",
       "        //console.log('receiving', msg['content']['data'], msg);\n",
       "        // Pass the mpl event to the overridden (by mpl) onmessage function.\n",
       "        ws.onmessage(msg['content']['data'])\n",
       "    });\n",
       "    return ws;\n",
       "}\n",
       "\n",
       "mpl.mpl_figure_comm = function(comm, msg) {\n",
       "    // This is the function which gets called when the mpl process\n",
       "    // starts-up an IPython Comm through the \"matplotlib\" channel.\n",
       "\n",
       "    var id = msg.content.data.id;\n",
       "    // Get hold of the div created by the display call when the Comm\n",
       "    // socket was opened in Python.\n",
       "    var element = $(\"#\" + id);\n",
       "    var ws_proxy = comm_websocket_adapter(comm)\n",
       "\n",
       "    function ondownload(figure, format) {\n",
       "        window.open(figure.imageObj.src);\n",
       "    }\n",
       "\n",
       "    var fig = new mpl.figure(id, ws_proxy,\n",
       "                           ondownload,\n",
       "                           element.get(0));\n",
       "\n",
       "    // Call onopen now - mpl needs it, as it is assuming we've passed it a real\n",
       "    // web socket which is closed, not our websocket->open comm proxy.\n",
       "    ws_proxy.onopen();\n",
       "\n",
       "    fig.parent_element = element.get(0);\n",
       "    fig.cell_info = mpl.find_output_cell(\"<div id='\" + id + \"'></div>\");\n",
       "    if (!fig.cell_info) {\n",
       "        console.error(\"Failed to find cell for figure\", id, fig);\n",
       "        return;\n",
       "    }\n",
       "\n",
       "    var output_index = fig.cell_info[2]\n",
       "    var cell = fig.cell_info[0];\n",
       "\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_close = function(fig, msg) {\n",
       "    var width = fig.canvas.width/mpl.ratio\n",
       "    fig.root.unbind('remove')\n",
       "\n",
       "    // Update the output cell to use the data from the current canvas.\n",
       "    fig.push_to_output();\n",
       "    var dataURL = fig.canvas.toDataURL();\n",
       "    // Re-enable the keyboard manager in IPython - without this line, in FF,\n",
       "    // the notebook keyboard shortcuts fail.\n",
       "    IPython.keyboard_manager.enable()\n",
       "    $(fig.parent_element).html('<img src=\"' + dataURL + '\" width=\"' + width + '\">');\n",
       "    fig.close_ws(fig, msg);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.close_ws = function(fig, msg){\n",
       "    fig.send_message('closing', msg);\n",
       "    // fig.ws.close()\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.push_to_output = function(remove_interactive) {\n",
       "    // Turn the data on the canvas into data in the output cell.\n",
       "    var width = this.canvas.width/mpl.ratio\n",
       "    var dataURL = this.canvas.toDataURL();\n",
       "    this.cell_info[1]['text/html'] = '<img src=\"' + dataURL + '\" width=\"' + width + '\">';\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.updated_canvas_event = function() {\n",
       "    // Tell IPython that the notebook contents must change.\n",
       "    IPython.notebook.set_dirty(true);\n",
       "    this.send_message(\"ack\", {});\n",
       "    var fig = this;\n",
       "    // Wait a second, then push the new image to the DOM so\n",
       "    // that it is saved nicely (might be nice to debounce this).\n",
       "    setTimeout(function () { fig.push_to_output() }, 1000);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_toolbar = function() {\n",
       "    var fig = this;\n",
       "\n",
       "    var nav_element = $('<div/>');\n",
       "    nav_element.attr('style', 'width: 100%');\n",
       "    this.root.append(nav_element);\n",
       "\n",
       "    // Define a callback function for later on.\n",
       "    function toolbar_event(event) {\n",
       "        return fig.toolbar_button_onclick(event['data']);\n",
       "    }\n",
       "    function toolbar_mouse_event(event) {\n",
       "        return fig.toolbar_button_onmouseover(event['data']);\n",
       "    }\n",
       "\n",
       "    for(var toolbar_ind in mpl.toolbar_items){\n",
       "        var name = mpl.toolbar_items[toolbar_ind][0];\n",
       "        var tooltip = mpl.toolbar_items[toolbar_ind][1];\n",
       "        var image = mpl.toolbar_items[toolbar_ind][2];\n",
       "        var method_name = mpl.toolbar_items[toolbar_ind][3];\n",
       "\n",
       "        if (!name) { continue; };\n",
       "\n",
       "        var button = $('<button class=\"btn btn-default\" href=\"#\" title=\"' + name + '\"><i class=\"fa ' + image + ' fa-lg\"></i></button>');\n",
       "        button.click(method_name, toolbar_event);\n",
       "        button.mouseover(tooltip, toolbar_mouse_event);\n",
       "        nav_element.append(button);\n",
       "    }\n",
       "\n",
       "    // Add the status bar.\n",
       "    var status_bar = $('<span class=\"mpl-message\" style=\"text-align:right; float: right;\"/>');\n",
       "    nav_element.append(status_bar);\n",
       "    this.message = status_bar[0];\n",
       "\n",
       "    // Add the close button to the window.\n",
       "    var buttongrp = $('<div class=\"btn-group inline pull-right\"></div>');\n",
       "    var button = $('<button class=\"btn btn-mini btn-primary\" href=\"#\" title=\"Stop Interaction\"><i class=\"fa fa-power-off icon-remove icon-large\"></i></button>');\n",
       "    button.click(function (evt) { fig.handle_close(fig, {}); } );\n",
       "    button.mouseover('Stop Interaction', toolbar_mouse_event);\n",
       "    buttongrp.append(button);\n",
       "    var titlebar = this.root.find($('.ui-dialog-titlebar'));\n",
       "    titlebar.prepend(buttongrp);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._root_extra_style = function(el){\n",
       "    var fig = this\n",
       "    el.on(\"remove\", function(){\n",
       "\tfig.close_ws(fig, {});\n",
       "    });\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._canvas_extra_style = function(el){\n",
       "    // this is important to make the div 'focusable\n",
       "    el.attr('tabindex', 0)\n",
       "    // reach out to IPython and tell the keyboard manager to turn it's self\n",
       "    // off when our div gets focus\n",
       "\n",
       "    // location in version 3\n",
       "    if (IPython.notebook.keyboard_manager) {\n",
       "        IPython.notebook.keyboard_manager.register_events(el);\n",
       "    }\n",
       "    else {\n",
       "        // location in version 2\n",
       "        IPython.keyboard_manager.register_events(el);\n",
       "    }\n",
       "\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._key_event_extra = function(event, name) {\n",
       "    var manager = IPython.notebook.keyboard_manager;\n",
       "    if (!manager)\n",
       "        manager = IPython.keyboard_manager;\n",
       "\n",
       "    // Check for shift+enter\n",
       "    if (event.shiftKey && event.which == 13) {\n",
       "        this.canvas_div.blur();\n",
       "        // select the cell after this one\n",
       "        var index = IPython.notebook.find_cell_index(this.cell_info[0]);\n",
       "        IPython.notebook.select(index + 1);\n",
       "    }\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_save = function(fig, msg) {\n",
       "    fig.ondownload(fig, null);\n",
       "}\n",
       "\n",
       "\n",
       "mpl.find_output_cell = function(html_output) {\n",
       "    // Return the cell and output element which can be found *uniquely* in the notebook.\n",
       "    // Note - this is a bit hacky, but it is done because the \"notebook_saving.Notebook\"\n",
       "    // IPython event is triggered only after the cells have been serialised, which for\n",
       "    // our purposes (turning an active figure into a static one), is too late.\n",
       "    var cells = IPython.notebook.get_cells();\n",
       "    var ncells = cells.length;\n",
       "    for (var i=0; i<ncells; i++) {\n",
       "        var cell = cells[i];\n",
       "        if (cell.cell_type === 'code'){\n",
       "            for (var j=0; j<cell.output_area.outputs.length; j++) {\n",
       "                var data = cell.output_area.outputs[j];\n",
       "                if (data.data) {\n",
       "                    // IPython >= 3 moved mimebundle to data attribute of output\n",
       "                    data = data.data;\n",
       "                }\n",
       "                if (data['text/html'] == html_output) {\n",
       "                    return [cell, data, j];\n",
       "                }\n",
       "            }\n",
       "        }\n",
       "    }\n",
       "}\n",
       "\n",
       "// Register the function which deals with the matplotlib target/channel.\n",
       "// The kernel may be null if the page has been refreshed.\n",
       "if (IPython.notebook.kernel != null) {\n",
       "    IPython.notebook.kernel.comm_manager.register_target('matplotlib', mpl.mpl_figure_comm);\n",
       "}\n"
      ],
      "text/plain": [
       "<IPython.core.display.Javascript object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<img src=\"data:image/png;base64,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\" width=\"800\">"
      ],
      "text/plain": [
       "<IPython.core.display.HTML object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "xxx= np.power(10,3.29749)\n",
    "yyy = np.power(10,-22.749)\n",
    "print(xxx,yyy)\n",
    "fig = pl.figure(figsize=(8,6))\n",
    "pl.plot(m_dm,cscs,lw=2.0,ls='-',color=\"black\",label=r'Fermi-LAT (dSphs) ')\n",
    "pl.plot(m_dm1,cscs1,lw=2.0,ls='--',color=\"blue\",label=r'HESS (GC) ')\n",
    "pl.errorbar(xxx,yyy, fmt='*', ms=20, color=\"orange\",label=r'Best fit AMS-02 $e^+$')\n",
    "pl.text(2.,3e-22,r'$\\tau^+\\tau^-$',fontsize=20,color='green')\n",
    "pl.ylabel(r'$\\langle \\sigma v \\rangle$ [cm$^3$/s]', fontsize=18)\n",
    "pl.xlabel(r'$M$ [GeV]', fontsize=18)\n",
    "pl.xticks(fontsize=20)\n",
    "pl.yticks(fontsize=20)\n",
    "pl.tick_params('both', length=8, width=3, which='major')\n",
    "pl.tick_params('both', length=6, width=3, which='minor')\n",
    "pl.grid(True)\n",
    "pl.yscale('log')\n",
    "pl.xscale('log')\n",
    "pl.legend(loc=4,prop={'size':14},numpoints=1, scatterpoints=1, ncol=2)\n",
    "fig.tight_layout(pad=0.5)\n",
    "import os\n",
    "downloads_path = os.path.expanduser(\"~/Downloads\")\n",
    "\n",
    "# save the figure as a PDF in the \"Downloads\" folder with the name \"bb.pdf\"\n",
    "plt.savefig(os.path.join(downloads_path, \"tauhess.pdf\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [],
   "source": [
    "#13\n",
    "aa= np.loadtxt('bb.txt',delimiter=',')\n",
    "\n",
    "m_dm = np.zeros(len(aa))\n",
    "for t in range(len(m_dm)):\n",
    "    m_dm[t] = aa[t][0]\n",
    "cscs = np.zeros(len(aa))\n",
    "for t in range(len(cscs)):\n",
    "    cscs[t] = aa[t][1]\n",
    "f_hess =interp1d(m_dm, cscs)\n",
    "\n",
    "aaa= np.loadtxt('bb_hess.txt',delimiter=',')\n",
    "\n",
    "m_dm1 = np.zeros(len(aaa))\n",
    "for t in range(len(m_dm1)):\n",
    "    m_dm1[t] = aaa[t][0]\n",
    "cscs1 = np.zeros(len(aaa))\n",
    "for t in range(len(cscs1)):\n",
    "    cscs1[t] = aaa[t][1]\n",
    "cscs1 = cscs1*1e-26\n",
    "f_hess1 =interp1d(m_dm1, cscs1)\n",
    "dm_vec = np.linspace(1000,8000,num=100)\n",
    "par1=4.53811518627878 \n",
    "par2=-21.136531135068175\n",
    "par1 = np.power(10,par1)\n",
    "par2 = np.power(10,par2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/javascript": [
       "/* Put everything inside the global mpl namespace */\n",
       "window.mpl = {};\n",
       "\n",
       "\n",
       "mpl.get_websocket_type = function() {\n",
       "    if (typeof(WebSocket) !== 'undefined') {\n",
       "        return WebSocket;\n",
       "    } else if (typeof(MozWebSocket) !== 'undefined') {\n",
       "        return MozWebSocket;\n",
       "    } else {\n",
       "        alert('Your browser does not have WebSocket support. ' +\n",
       "              'Please try Chrome, Safari or Firefox ≥ 6. ' +\n",
       "              'Firefox 4 and 5 are also supported but you ' +\n",
       "              'have to enable WebSockets in about:config.');\n",
       "    };\n",
       "}\n",
       "\n",
       "mpl.figure = function(figure_id, websocket, ondownload, parent_element) {\n",
       "    this.id = figure_id;\n",
       "\n",
       "    this.ws = websocket;\n",
       "\n",
       "    this.supports_binary = (this.ws.binaryType != undefined);\n",
       "\n",
       "    if (!this.supports_binary) {\n",
       "        var warnings = document.getElementById(\"mpl-warnings\");\n",
       "        if (warnings) {\n",
       "            warnings.style.display = 'block';\n",
       "            warnings.textContent = (\n",
       "                \"This browser does not support binary websocket messages. \" +\n",
       "                    \"Performance may be slow.\");\n",
       "        }\n",
       "    }\n",
       "\n",
       "    this.imageObj = new Image();\n",
       "\n",
       "    this.context = undefined;\n",
       "    this.message = undefined;\n",
       "    this.canvas = undefined;\n",
       "    this.rubberband_canvas = undefined;\n",
       "    this.rubberband_context = undefined;\n",
       "    this.format_dropdown = undefined;\n",
       "\n",
       "    this.image_mode = 'full';\n",
       "\n",
       "    this.root = $('<div/>');\n",
       "    this._root_extra_style(this.root)\n",
       "    this.root.attr('style', 'display: inline-block');\n",
       "\n",
       "    $(parent_element).append(this.root);\n",
       "\n",
       "    this._init_header(this);\n",
       "    this._init_canvas(this);\n",
       "    this._init_toolbar(this);\n",
       "\n",
       "    var fig = this;\n",
       "\n",
       "    this.waiting = false;\n",
       "\n",
       "    this.ws.onopen =  function () {\n",
       "            fig.send_message(\"supports_binary\", {value: fig.supports_binary});\n",
       "            fig.send_message(\"send_image_mode\", {});\n",
       "            if (mpl.ratio != 1) {\n",
       "                fig.send_message(\"set_dpi_ratio\", {'dpi_ratio': mpl.ratio});\n",
       "            }\n",
       "            fig.send_message(\"refresh\", {});\n",
       "        }\n",
       "\n",
       "    this.imageObj.onload = function() {\n",
       "            if (fig.image_mode == 'full') {\n",
       "                // Full images could contain transparency (where diff images\n",
       "                // almost always do), so we need to clear the canvas so that\n",
       "                // there is no ghosting.\n",
       "                fig.context.clearRect(0, 0, fig.canvas.width, fig.canvas.height);\n",
       "            }\n",
       "            fig.context.drawImage(fig.imageObj, 0, 0);\n",
       "        };\n",
       "\n",
       "    this.imageObj.onunload = function() {\n",
       "        fig.ws.close();\n",
       "    }\n",
       "\n",
       "    this.ws.onmessage = this._make_on_message_function(this);\n",
       "\n",
       "    this.ondownload = ondownload;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_header = function() {\n",
       "    var titlebar = $(\n",
       "        '<div class=\"ui-dialog-titlebar ui-widget-header ui-corner-all ' +\n",
       "        'ui-helper-clearfix\"/>');\n",
       "    var titletext = $(\n",
       "        '<div class=\"ui-dialog-title\" style=\"width: 100%; ' +\n",
       "        'text-align: center; padding: 3px;\"/>');\n",
       "    titlebar.append(titletext)\n",
       "    this.root.append(titlebar);\n",
       "    this.header = titletext[0];\n",
       "}\n",
       "\n",
       "\n",
       "\n",
       "mpl.figure.prototype._canvas_extra_style = function(canvas_div) {\n",
       "\n",
       "}\n",
       "\n",
       "\n",
       "mpl.figure.prototype._root_extra_style = function(canvas_div) {\n",
       "\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_canvas = function() {\n",
       "    var fig = this;\n",
       "\n",
       "    var canvas_div = $('<div/>');\n",
       "\n",
       "    canvas_div.attr('style', 'position: relative; clear: both; outline: 0');\n",
       "\n",
       "    function canvas_keyboard_event(event) {\n",
       "        return fig.key_event(event, event['data']);\n",
       "    }\n",
       "\n",
       "    canvas_div.keydown('key_press', canvas_keyboard_event);\n",
       "    canvas_div.keyup('key_release', canvas_keyboard_event);\n",
       "    this.canvas_div = canvas_div\n",
       "    this._canvas_extra_style(canvas_div)\n",
       "    this.root.append(canvas_div);\n",
       "\n",
       "    var canvas = $('<canvas/>');\n",
       "    canvas.addClass('mpl-canvas');\n",
       "    canvas.attr('style', \"left: 0; top: 0; z-index: 0; outline: 0\")\n",
       "\n",
       "    this.canvas = canvas[0];\n",
       "    this.context = canvas[0].getContext(\"2d\");\n",
       "\n",
       "    var backingStore = this.context.backingStorePixelRatio ||\n",
       "\tthis.context.webkitBackingStorePixelRatio ||\n",
       "\tthis.context.mozBackingStorePixelRatio ||\n",
       "\tthis.context.msBackingStorePixelRatio ||\n",
       "\tthis.context.oBackingStorePixelRatio ||\n",
       "\tthis.context.backingStorePixelRatio || 1;\n",
       "\n",
       "    mpl.ratio = (window.devicePixelRatio || 1) / backingStore;\n",
       "\n",
       "    var rubberband = $('<canvas/>');\n",
       "    rubberband.attr('style', \"position: absolute; left: 0; top: 0; z-index: 1;\")\n",
       "\n",
       "    var pass_mouse_events = true;\n",
       "\n",
       "    canvas_div.resizable({\n",
       "        start: function(event, ui) {\n",
       "            pass_mouse_events = false;\n",
       "        },\n",
       "        resize: function(event, ui) {\n",
       "            fig.request_resize(ui.size.width, ui.size.height);\n",
       "        },\n",
       "        stop: function(event, ui) {\n",
       "            pass_mouse_events = true;\n",
       "            fig.request_resize(ui.size.width, ui.size.height);\n",
       "        },\n",
       "    });\n",
       "\n",
       "    function mouse_event_fn(event) {\n",
       "        if (pass_mouse_events)\n",
       "            return fig.mouse_event(event, event['data']);\n",
       "    }\n",
       "\n",
       "    rubberband.mousedown('button_press', mouse_event_fn);\n",
       "    rubberband.mouseup('button_release', mouse_event_fn);\n",
       "    // Throttle sequential mouse events to 1 every 20ms.\n",
       "    rubberband.mousemove('motion_notify', mouse_event_fn);\n",
       "\n",
       "    rubberband.mouseenter('figure_enter', mouse_event_fn);\n",
       "    rubberband.mouseleave('figure_leave', mouse_event_fn);\n",
       "\n",
       "    canvas_div.on(\"wheel\", function (event) {\n",
       "        event = event.originalEvent;\n",
       "        event['data'] = 'scroll'\n",
       "        if (event.deltaY < 0) {\n",
       "            event.step = 1;\n",
       "        } else {\n",
       "            event.step = -1;\n",
       "        }\n",
       "        mouse_event_fn(event);\n",
       "    });\n",
       "\n",
       "    canvas_div.append(canvas);\n",
       "    canvas_div.append(rubberband);\n",
       "\n",
       "    this.rubberband = rubberband;\n",
       "    this.rubberband_canvas = rubberband[0];\n",
       "    this.rubberband_context = rubberband[0].getContext(\"2d\");\n",
       "    this.rubberband_context.strokeStyle = \"#000000\";\n",
       "\n",
       "    this._resize_canvas = function(width, height) {\n",
       "        // Keep the size of the canvas, canvas container, and rubber band\n",
       "        // canvas in synch.\n",
       "        canvas_div.css('width', width)\n",
       "        canvas_div.css('height', height)\n",
       "\n",
       "        canvas.attr('width', width * mpl.ratio);\n",
       "        canvas.attr('height', height * mpl.ratio);\n",
       "        canvas.attr('style', 'width: ' + width + 'px; height: ' + height + 'px;');\n",
       "\n",
       "        rubberband.attr('width', width);\n",
       "        rubberband.attr('height', height);\n",
       "    }\n",
       "\n",
       "    // Set the figure to an initial 600x600px, this will subsequently be updated\n",
       "    // upon first draw.\n",
       "    this._resize_canvas(600, 600);\n",
       "\n",
       "    // Disable right mouse context menu.\n",
       "    $(this.rubberband_canvas).bind(\"contextmenu\",function(e){\n",
       "        return false;\n",
       "    });\n",
       "\n",
       "    function set_focus () {\n",
       "        canvas.focus();\n",
       "        canvas_div.focus();\n",
       "    }\n",
       "\n",
       "    window.setTimeout(set_focus, 100);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_toolbar = function() {\n",
       "    var fig = this;\n",
       "\n",
       "    var nav_element = $('<div/>');\n",
       "    nav_element.attr('style', 'width: 100%');\n",
       "    this.root.append(nav_element);\n",
       "\n",
       "    // Define a callback function for later on.\n",
       "    function toolbar_event(event) {\n",
       "        return fig.toolbar_button_onclick(event['data']);\n",
       "    }\n",
       "    function toolbar_mouse_event(event) {\n",
       "        return fig.toolbar_button_onmouseover(event['data']);\n",
       "    }\n",
       "\n",
       "    for(var toolbar_ind in mpl.toolbar_items) {\n",
       "        var name = mpl.toolbar_items[toolbar_ind][0];\n",
       "        var tooltip = mpl.toolbar_items[toolbar_ind][1];\n",
       "        var image = mpl.toolbar_items[toolbar_ind][2];\n",
       "        var method_name = mpl.toolbar_items[toolbar_ind][3];\n",
       "\n",
       "        if (!name) {\n",
       "            // put a spacer in here.\n",
       "            continue;\n",
       "        }\n",
       "        var button = $('<button/>');\n",
       "        button.addClass('ui-button ui-widget ui-state-default ui-corner-all ' +\n",
       "                        'ui-button-icon-only');\n",
       "        button.attr('role', 'button');\n",
       "        button.attr('aria-disabled', 'false');\n",
       "        button.click(method_name, toolbar_event);\n",
       "        button.mouseover(tooltip, toolbar_mouse_event);\n",
       "\n",
       "        var icon_img = $('<span/>');\n",
       "        icon_img.addClass('ui-button-icon-primary ui-icon');\n",
       "        icon_img.addClass(image);\n",
       "        icon_img.addClass('ui-corner-all');\n",
       "\n",
       "        var tooltip_span = $('<span/>');\n",
       "        tooltip_span.addClass('ui-button-text');\n",
       "        tooltip_span.html(tooltip);\n",
       "\n",
       "        button.append(icon_img);\n",
       "        button.append(tooltip_span);\n",
       "\n",
       "        nav_element.append(button);\n",
       "    }\n",
       "\n",
       "    var fmt_picker_span = $('<span/>');\n",
       "\n",
       "    var fmt_picker = $('<select/>');\n",
       "    fmt_picker.addClass('mpl-toolbar-option ui-widget ui-widget-content');\n",
       "    fmt_picker_span.append(fmt_picker);\n",
       "    nav_element.append(fmt_picker_span);\n",
       "    this.format_dropdown = fmt_picker[0];\n",
       "\n",
       "    for (var ind in mpl.extensions) {\n",
       "        var fmt = mpl.extensions[ind];\n",
       "        var option = $(\n",
       "            '<option/>', {selected: fmt === mpl.default_extension}).html(fmt);\n",
       "        fmt_picker.append(option);\n",
       "    }\n",
       "\n",
       "    // Add hover states to the ui-buttons\n",
       "    $( \".ui-button\" ).hover(\n",
       "        function() { $(this).addClass(\"ui-state-hover\");},\n",
       "        function() { $(this).removeClass(\"ui-state-hover\");}\n",
       "    );\n",
       "\n",
       "    var status_bar = $('<span class=\"mpl-message\"/>');\n",
       "    nav_element.append(status_bar);\n",
       "    this.message = status_bar[0];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.request_resize = function(x_pixels, y_pixels) {\n",
       "    // Request matplotlib to resize the figure. Matplotlib will then trigger a resize in the client,\n",
       "    // which will in turn request a refresh of the image.\n",
       "    this.send_message('resize', {'width': x_pixels, 'height': y_pixels});\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.send_message = function(type, properties) {\n",
       "    properties['type'] = type;\n",
       "    properties['figure_id'] = this.id;\n",
       "    this.ws.send(JSON.stringify(properties));\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.send_draw_message = function() {\n",
       "    if (!this.waiting) {\n",
       "        this.waiting = true;\n",
       "        this.ws.send(JSON.stringify({type: \"draw\", figure_id: this.id}));\n",
       "    }\n",
       "}\n",
       "\n",
       "\n",
       "mpl.figure.prototype.handle_save = function(fig, msg) {\n",
       "    var format_dropdown = fig.format_dropdown;\n",
       "    var format = format_dropdown.options[format_dropdown.selectedIndex].value;\n",
       "    fig.ondownload(fig, format);\n",
       "}\n",
       "\n",
       "\n",
       "mpl.figure.prototype.handle_resize = function(fig, msg) {\n",
       "    var size = msg['size'];\n",
       "    if (size[0] != fig.canvas.width || size[1] != fig.canvas.height) {\n",
       "        fig._resize_canvas(size[0], size[1]);\n",
       "        fig.send_message(\"refresh\", {});\n",
       "    };\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_rubberband = function(fig, msg) {\n",
       "    var x0 = msg['x0'] / mpl.ratio;\n",
       "    var y0 = (fig.canvas.height - msg['y0']) / mpl.ratio;\n",
       "    var x1 = msg['x1'] / mpl.ratio;\n",
       "    var y1 = (fig.canvas.height - msg['y1']) / mpl.ratio;\n",
       "    x0 = Math.floor(x0) + 0.5;\n",
       "    y0 = Math.floor(y0) + 0.5;\n",
       "    x1 = Math.floor(x1) + 0.5;\n",
       "    y1 = Math.floor(y1) + 0.5;\n",
       "    var min_x = Math.min(x0, x1);\n",
       "    var min_y = Math.min(y0, y1);\n",
       "    var width = Math.abs(x1 - x0);\n",
       "    var height = Math.abs(y1 - y0);\n",
       "\n",
       "    fig.rubberband_context.clearRect(\n",
       "        0, 0, fig.canvas.width / mpl.ratio, fig.canvas.height / mpl.ratio);\n",
       "\n",
       "    fig.rubberband_context.strokeRect(min_x, min_y, width, height);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_figure_label = function(fig, msg) {\n",
       "    // Updates the figure title.\n",
       "    fig.header.textContent = msg['label'];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_cursor = function(fig, msg) {\n",
       "    var cursor = msg['cursor'];\n",
       "    switch(cursor)\n",
       "    {\n",
       "    case 0:\n",
       "        cursor = 'pointer';\n",
       "        break;\n",
       "    case 1:\n",
       "        cursor = 'default';\n",
       "        break;\n",
       "    case 2:\n",
       "        cursor = 'crosshair';\n",
       "        break;\n",
       "    case 3:\n",
       "        cursor = 'move';\n",
       "        break;\n",
       "    }\n",
       "    fig.rubberband_canvas.style.cursor = cursor;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_message = function(fig, msg) {\n",
       "    fig.message.textContent = msg['message'];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_draw = function(fig, msg) {\n",
       "    // Request the server to send over a new figure.\n",
       "    fig.send_draw_message();\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_image_mode = function(fig, msg) {\n",
       "    fig.image_mode = msg['mode'];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.updated_canvas_event = function() {\n",
       "    // Called whenever the canvas gets updated.\n",
       "    this.send_message(\"ack\", {});\n",
       "}\n",
       "\n",
       "// A function to construct a web socket function for onmessage handling.\n",
       "// Called in the figure constructor.\n",
       "mpl.figure.prototype._make_on_message_function = function(fig) {\n",
       "    return function socket_on_message(evt) {\n",
       "        if (evt.data instanceof Blob) {\n",
       "            /* FIXME: We get \"Resource interpreted as Image but\n",
       "             * transferred with MIME type text/plain:\" errors on\n",
       "             * Chrome.  But how to set the MIME type?  It doesn't seem\n",
       "             * to be part of the websocket stream */\n",
       "            evt.data.type = \"image/png\";\n",
       "\n",
       "            /* Free the memory for the previous frames */\n",
       "            if (fig.imageObj.src) {\n",
       "                (window.URL || window.webkitURL).revokeObjectURL(\n",
       "                    fig.imageObj.src);\n",
       "            }\n",
       "\n",
       "            fig.imageObj.src = (window.URL || window.webkitURL).createObjectURL(\n",
       "                evt.data);\n",
       "            fig.updated_canvas_event();\n",
       "            fig.waiting = false;\n",
       "            return;\n",
       "        }\n",
       "        else if (typeof evt.data === 'string' && evt.data.slice(0, 21) == \"data:image/png;base64\") {\n",
       "            fig.imageObj.src = evt.data;\n",
       "            fig.updated_canvas_event();\n",
       "            fig.waiting = false;\n",
       "            return;\n",
       "        }\n",
       "\n",
       "        var msg = JSON.parse(evt.data);\n",
       "        var msg_type = msg['type'];\n",
       "\n",
       "        // Call the  \"handle_{type}\" callback, which takes\n",
       "        // the figure and JSON message as its only arguments.\n",
       "        try {\n",
       "            var callback = fig[\"handle_\" + msg_type];\n",
       "        } catch (e) {\n",
       "            console.log(\"No handler for the '\" + msg_type + \"' message type: \", msg);\n",
       "            return;\n",
       "        }\n",
       "\n",
       "        if (callback) {\n",
       "            try {\n",
       "                // console.log(\"Handling '\" + msg_type + \"' message: \", msg);\n",
       "                callback(fig, msg);\n",
       "            } catch (e) {\n",
       "                console.log(\"Exception inside the 'handler_\" + msg_type + \"' callback:\", e, e.stack, msg);\n",
       "            }\n",
       "        }\n",
       "    };\n",
       "}\n",
       "\n",
       "// from http://stackoverflow.com/questions/1114465/getting-mouse-location-in-canvas\n",
       "mpl.findpos = function(e) {\n",
       "    //this section is from http://www.quirksmode.org/js/events_properties.html\n",
       "    var targ;\n",
       "    if (!e)\n",
       "        e = window.event;\n",
       "    if (e.target)\n",
       "        targ = e.target;\n",
       "    else if (e.srcElement)\n",
       "        targ = e.srcElement;\n",
       "    if (targ.nodeType == 3) // defeat Safari bug\n",
       "        targ = targ.parentNode;\n",
       "\n",
       "    // jQuery normalizes the pageX and pageY\n",
       "    // pageX,Y are the mouse positions relative to the document\n",
       "    // offset() returns the position of the element relative to the document\n",
       "    var x = e.pageX - $(targ).offset().left;\n",
       "    var y = e.pageY - $(targ).offset().top;\n",
       "\n",
       "    return {\"x\": x, \"y\": y};\n",
       "};\n",
       "\n",
       "/*\n",
       " * return a copy of an object with only non-object keys\n",
       " * we need this to avoid circular references\n",
       " * http://stackoverflow.com/a/24161582/3208463\n",
       " */\n",
       "function simpleKeys (original) {\n",
       "  return Object.keys(original).reduce(function (obj, key) {\n",
       "    if (typeof original[key] !== 'object')\n",
       "        obj[key] = original[key]\n",
       "    return obj;\n",
       "  }, {});\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.mouse_event = function(event, name) {\n",
       "    var canvas_pos = mpl.findpos(event)\n",
       "\n",
       "    if (name === 'button_press')\n",
       "    {\n",
       "        this.canvas.focus();\n",
       "        this.canvas_div.focus();\n",
       "    }\n",
       "\n",
       "    var x = canvas_pos.x * mpl.ratio;\n",
       "    var y = canvas_pos.y * mpl.ratio;\n",
       "\n",
       "    this.send_message(name, {x: x, y: y, button: event.button,\n",
       "                             step: event.step,\n",
       "                             guiEvent: simpleKeys(event)});\n",
       "\n",
       "    /* This prevents the web browser from automatically changing to\n",
       "     * the text insertion cursor when the button is pressed.  We want\n",
       "     * to control all of the cursor setting manually through the\n",
       "     * 'cursor' event from matplotlib */\n",
       "    event.preventDefault();\n",
       "    return false;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._key_event_extra = function(event, name) {\n",
       "    // Handle any extra behaviour associated with a key event\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.key_event = function(event, name) {\n",
       "\n",
       "    // Prevent repeat events\n",
       "    if (name == 'key_press')\n",
       "    {\n",
       "        if (event.which === this._key)\n",
       "            return;\n",
       "        else\n",
       "            this._key = event.which;\n",
       "    }\n",
       "    if (name == 'key_release')\n",
       "        this._key = null;\n",
       "\n",
       "    var value = '';\n",
       "    if (event.ctrlKey && event.which != 17)\n",
       "        value += \"ctrl+\";\n",
       "    if (event.altKey && event.which != 18)\n",
       "        value += \"alt+\";\n",
       "    if (event.shiftKey && event.which != 16)\n",
       "        value += \"shift+\";\n",
       "\n",
       "    value += 'k';\n",
       "    value += event.which.toString();\n",
       "\n",
       "    this._key_event_extra(event, name);\n",
       "\n",
       "    this.send_message(name, {key: value,\n",
       "                             guiEvent: simpleKeys(event)});\n",
       "    return false;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.toolbar_button_onclick = function(name) {\n",
       "    if (name == 'download') {\n",
       "        this.handle_save(this, null);\n",
       "    } else {\n",
       "        this.send_message(\"toolbar_button\", {name: name});\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.toolbar_button_onmouseover = function(tooltip) {\n",
       "    this.message.textContent = tooltip;\n",
       "};\n",
       "mpl.toolbar_items = [[\"Home\", \"Reset original view\", \"fa fa-home icon-home\", \"home\"], [\"Back\", \"Back to previous view\", \"fa fa-arrow-left icon-arrow-left\", \"back\"], [\"Forward\", \"Forward to next view\", \"fa fa-arrow-right icon-arrow-right\", \"forward\"], [\"\", \"\", \"\", \"\"], [\"Pan\", \"Pan axes with left mouse, zoom with right\", \"fa fa-arrows icon-move\", \"pan\"], [\"Zoom\", \"Zoom to rectangle\", \"fa fa-square-o icon-check-empty\", \"zoom\"], [\"\", \"\", \"\", \"\"], [\"Download\", \"Download plot\", \"fa fa-floppy-o icon-save\", \"download\"]];\n",
       "\n",
       "mpl.extensions = [\"eps\", \"jpeg\", \"pdf\", \"png\", \"ps\", \"raw\", \"svg\", \"tif\"];\n",
       "\n",
       "mpl.default_extension = \"png\";var comm_websocket_adapter = function(comm) {\n",
       "    // Create a \"websocket\"-like object which calls the given IPython comm\n",
       "    // object with the appropriate methods. Currently this is a non binary\n",
       "    // socket, so there is still some room for performance tuning.\n",
       "    var ws = {};\n",
       "\n",
       "    ws.close = function() {\n",
       "        comm.close()\n",
       "    };\n",
       "    ws.send = function(m) {\n",
       "        //console.log('sending', m);\n",
       "        comm.send(m);\n",
       "    };\n",
       "    // Register the callback with on_msg.\n",
       "    comm.on_msg(function(msg) {\n",
       "        //console.log('receiving', msg['content']['data'], msg);\n",
       "        // Pass the mpl event to the overridden (by mpl) onmessage function.\n",
       "        ws.onmessage(msg['content']['data'])\n",
       "    });\n",
       "    return ws;\n",
       "}\n",
       "\n",
       "mpl.mpl_figure_comm = function(comm, msg) {\n",
       "    // This is the function which gets called when the mpl process\n",
       "    // starts-up an IPython Comm through the \"matplotlib\" channel.\n",
       "\n",
       "    var id = msg.content.data.id;\n",
       "    // Get hold of the div created by the display call when the Comm\n",
       "    // socket was opened in Python.\n",
       "    var element = $(\"#\" + id);\n",
       "    var ws_proxy = comm_websocket_adapter(comm)\n",
       "\n",
       "    function ondownload(figure, format) {\n",
       "        window.open(figure.imageObj.src);\n",
       "    }\n",
       "\n",
       "    var fig = new mpl.figure(id, ws_proxy,\n",
       "                           ondownload,\n",
       "                           element.get(0));\n",
       "\n",
       "    // Call onopen now - mpl needs it, as it is assuming we've passed it a real\n",
       "    // web socket which is closed, not our websocket->open comm proxy.\n",
       "    ws_proxy.onopen();\n",
       "\n",
       "    fig.parent_element = element.get(0);\n",
       "    fig.cell_info = mpl.find_output_cell(\"<div id='\" + id + \"'></div>\");\n",
       "    if (!fig.cell_info) {\n",
       "        console.error(\"Failed to find cell for figure\", id, fig);\n",
       "        return;\n",
       "    }\n",
       "\n",
       "    var output_index = fig.cell_info[2]\n",
       "    var cell = fig.cell_info[0];\n",
       "\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_close = function(fig, msg) {\n",
       "    var width = fig.canvas.width/mpl.ratio\n",
       "    fig.root.unbind('remove')\n",
       "\n",
       "    // Update the output cell to use the data from the current canvas.\n",
       "    fig.push_to_output();\n",
       "    var dataURL = fig.canvas.toDataURL();\n",
       "    // Re-enable the keyboard manager in IPython - without this line, in FF,\n",
       "    // the notebook keyboard shortcuts fail.\n",
       "    IPython.keyboard_manager.enable()\n",
       "    $(fig.parent_element).html('<img src=\"' + dataURL + '\" width=\"' + width + '\">');\n",
       "    fig.close_ws(fig, msg);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.close_ws = function(fig, msg){\n",
       "    fig.send_message('closing', msg);\n",
       "    // fig.ws.close()\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.push_to_output = function(remove_interactive) {\n",
       "    // Turn the data on the canvas into data in the output cell.\n",
       "    var width = this.canvas.width/mpl.ratio\n",
       "    var dataURL = this.canvas.toDataURL();\n",
       "    this.cell_info[1]['text/html'] = '<img src=\"' + dataURL + '\" width=\"' + width + '\">';\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.updated_canvas_event = function() {\n",
       "    // Tell IPython that the notebook contents must change.\n",
       "    IPython.notebook.set_dirty(true);\n",
       "    this.send_message(\"ack\", {});\n",
       "    var fig = this;\n",
       "    // Wait a second, then push the new image to the DOM so\n",
       "    // that it is saved nicely (might be nice to debounce this).\n",
       "    setTimeout(function () { fig.push_to_output() }, 1000);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_toolbar = function() {\n",
       "    var fig = this;\n",
       "\n",
       "    var nav_element = $('<div/>');\n",
       "    nav_element.attr('style', 'width: 100%');\n",
       "    this.root.append(nav_element);\n",
       "\n",
       "    // Define a callback function for later on.\n",
       "    function toolbar_event(event) {\n",
       "        return fig.toolbar_button_onclick(event['data']);\n",
       "    }\n",
       "    function toolbar_mouse_event(event) {\n",
       "        return fig.toolbar_button_onmouseover(event['data']);\n",
       "    }\n",
       "\n",
       "    for(var toolbar_ind in mpl.toolbar_items){\n",
       "        var name = mpl.toolbar_items[toolbar_ind][0];\n",
       "        var tooltip = mpl.toolbar_items[toolbar_ind][1];\n",
       "        var image = mpl.toolbar_items[toolbar_ind][2];\n",
       "        var method_name = mpl.toolbar_items[toolbar_ind][3];\n",
       "\n",
       "        if (!name) { continue; };\n",
       "\n",
       "        var button = $('<button class=\"btn btn-default\" href=\"#\" title=\"' + name + '\"><i class=\"fa ' + image + ' fa-lg\"></i></button>');\n",
       "        button.click(method_name, toolbar_event);\n",
       "        button.mouseover(tooltip, toolbar_mouse_event);\n",
       "        nav_element.append(button);\n",
       "    }\n",
       "\n",
       "    // Add the status bar.\n",
       "    var status_bar = $('<span class=\"mpl-message\" style=\"text-align:right; float: right;\"/>');\n",
       "    nav_element.append(status_bar);\n",
       "    this.message = status_bar[0];\n",
       "\n",
       "    // Add the close button to the window.\n",
       "    var buttongrp = $('<div class=\"btn-group inline pull-right\"></div>');\n",
       "    var button = $('<button class=\"btn btn-mini btn-primary\" href=\"#\" title=\"Stop Interaction\"><i class=\"fa fa-power-off icon-remove icon-large\"></i></button>');\n",
       "    button.click(function (evt) { fig.handle_close(fig, {}); } );\n",
       "    button.mouseover('Stop Interaction', toolbar_mouse_event);\n",
       "    buttongrp.append(button);\n",
       "    var titlebar = this.root.find($('.ui-dialog-titlebar'));\n",
       "    titlebar.prepend(buttongrp);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._root_extra_style = function(el){\n",
       "    var fig = this\n",
       "    el.on(\"remove\", function(){\n",
       "\tfig.close_ws(fig, {});\n",
       "    });\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._canvas_extra_style = function(el){\n",
       "    // this is important to make the div 'focusable\n",
       "    el.attr('tabindex', 0)\n",
       "    // reach out to IPython and tell the keyboard manager to turn it's self\n",
       "    // off when our div gets focus\n",
       "\n",
       "    // location in version 3\n",
       "    if (IPython.notebook.keyboard_manager) {\n",
       "        IPython.notebook.keyboard_manager.register_events(el);\n",
       "    }\n",
       "    else {\n",
       "        // location in version 2\n",
       "        IPython.keyboard_manager.register_events(el);\n",
       "    }\n",
       "\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._key_event_extra = function(event, name) {\n",
       "    var manager = IPython.notebook.keyboard_manager;\n",
       "    if (!manager)\n",
       "        manager = IPython.keyboard_manager;\n",
       "\n",
       "    // Check for shift+enter\n",
       "    if (event.shiftKey && event.which == 13) {\n",
       "        this.canvas_div.blur();\n",
       "        // select the cell after this one\n",
       "        var index = IPython.notebook.find_cell_index(this.cell_info[0]);\n",
       "        IPython.notebook.select(index + 1);\n",
       "    }\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_save = function(fig, msg) {\n",
       "    fig.ondownload(fig, null);\n",
       "}\n",
       "\n",
       "\n",
       "mpl.find_output_cell = function(html_output) {\n",
       "    // Return the cell and output element which can be found *uniquely* in the notebook.\n",
       "    // Note - this is a bit hacky, but it is done because the \"notebook_saving.Notebook\"\n",
       "    // IPython event is triggered only after the cells have been serialised, which for\n",
       "    // our purposes (turning an active figure into a static one), is too late.\n",
       "    var cells = IPython.notebook.get_cells();\n",
       "    var ncells = cells.length;\n",
       "    for (var i=0; i<ncells; i++) {\n",
       "        var cell = cells[i];\n",
       "        if (cell.cell_type === 'code'){\n",
       "            for (var j=0; j<cell.output_area.outputs.length; j++) {\n",
       "                var data = cell.output_area.outputs[j];\n",
       "                if (data.data) {\n",
       "                    // IPython >= 3 moved mimebundle to data attribute of output\n",
       "                    data = data.data;\n",
       "                }\n",
       "                if (data['text/html'] == html_output) {\n",
       "                    return [cell, data, j];\n",
       "                }\n",
       "            }\n",
       "        }\n",
       "    }\n",
       "}\n",
       "\n",
       "// Register the function which deals with the matplotlib target/channel.\n",
       "// The kernel may be null if the page has been refreshed.\n",
       "if (IPython.notebook.kernel != null) {\n",
       "    IPython.notebook.kernel.comm_manager.register_target('matplotlib', mpl.mpl_figure_comm);\n",
       "}\n"
      ],
      "text/plain": [
       "<IPython.core.display.Javascript object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<div id='31bf9eb4-5c41-4430-8acf-b9a632021a97'></div>"
      ],
      "text/plain": [
       "<IPython.core.display.HTML object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "ename": "TypeError",
     "evalue": "__init__() got an unexpected keyword argument 'umpoints'",
     "output_type": "error",
     "traceback": [
      "\u001b[1;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[1;31mTypeError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[1;32m<ipython-input-21-177cd8025844>\u001b[0m in \u001b[0;36m<module>\u001b[1;34m\u001b[0m\n\u001b[0;32m     15\u001b[0m \u001b[0mpl\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0myscale\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;34m'log'\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     16\u001b[0m \u001b[0mpl\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mxscale\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;34m'log'\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m---> 17\u001b[1;33m \u001b[0mpl\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mlegend\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mloc\u001b[0m\u001b[1;33m=\u001b[0m\u001b[1;36m4\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mprop\u001b[0m\u001b[1;33m=\u001b[0m\u001b[1;33m{\u001b[0m\u001b[1;34m'size'\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;36m14\u001b[0m\u001b[1;33m}\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mumpoints\u001b[0m\u001b[1;33m=\u001b[0m\u001b[1;36m1\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mscatterpoints\u001b[0m\u001b[1;33m=\u001b[0m\u001b[1;36m1\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mncol\u001b[0m\u001b[1;33m=\u001b[0m\u001b[1;36m2\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m     18\u001b[0m \u001b[0mfig\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mtight_layout\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mpad\u001b[0m\u001b[1;33m=\u001b[0m\u001b[1;36m0.5\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     19\u001b[0m \u001b[1;32mimport\u001b[0m \u001b[0mos\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\matplotlib\\pyplot.py\u001b[0m in \u001b[0;36mlegend\u001b[1;34m(*args, **kwargs)\u001b[0m\n\u001b[0;32m   2657\u001b[0m \u001b[1;33m@\u001b[0m\u001b[0mdocstring\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mcopy\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mAxes\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mlegend\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m   2658\u001b[0m \u001b[1;32mdef\u001b[0m \u001b[0mlegend\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m*\u001b[0m\u001b[0margs\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;33m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m-> 2659\u001b[1;33m     \u001b[1;32mreturn\u001b[0m \u001b[0mgca\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mlegend\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m*\u001b[0m\u001b[0margs\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;33m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m   2660\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m   2661\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\matplotlib\\axes\\_axes.py\u001b[0m in \u001b[0;36mlegend\u001b[1;34m(self, *args, **kwargs)\u001b[0m\n\u001b[0;32m    399\u001b[0m         \u001b[1;32mif\u001b[0m \u001b[0mlen\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mextra_args\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    400\u001b[0m             \u001b[1;32mraise\u001b[0m \u001b[0mTypeError\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;34m'legend only accepts two non-keyword arguments'\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m--> 401\u001b[1;33m         \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mlegend_\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mmlegend\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mLegend\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mself\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mhandles\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mlabels\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;33m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m    402\u001b[0m         \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mlegend_\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0m_remove_method\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0m_remove_legend\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    403\u001b[0m         \u001b[1;32mreturn\u001b[0m \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mlegend_\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;31mTypeError\u001b[0m: __init__() got an unexpected keyword argument 'umpoints'"
     ]
    }
   ],
   "source": [
    "xxx= np.power(10,4.5)\n",
    "yyy = np.power(10,-21.13653113506817)\n",
    "fig = pl.figure(figsize=(8,6))\n",
    "pl.plot(m_dm,cscs,lw=2.0,ls='-',color=\"black\",label=r'Fermi-LAT (dSphs) ')\n",
    "pl.plot(m_dm1,cscs1,lw=2.0,ls='--',color=\"blue\",label=r'HESS (GC) ')\n",
    "pl.errorbar(xxx,yyy, fmt='*', ms=20, color=\"orange\",label=r'Best fit AMS-02 $e^+$')\n",
    "pl.text(10.,1e-21,r'$b \\bar{b}$',fontsize=20,color='green')\n",
    "pl.ylabel(r'$\\langle \\sigma v \\rangle$ [cm$^3$/s]', fontsize=18)\n",
    "pl.xlabel(r'$M$ [GeV]', fontsize=18)\n",
    "pl.xticks(fontsize=20)\n",
    "pl.yticks(fontsize=20)\n",
    "pl.tick_params('both', length=8, width=3, which='major')\n",
    "pl.tick_params('both', length=6, width=3, which='minor')\n",
    "pl.grid(True)\n",
    "pl.yscale('log')\n",
    "pl.xscale('log')\n",
    "pl.legend(loc=4,prop={'size':14},nmpoints=1, scatterpoints=1, ncol=2)\n",
    "fig.tight_layout(pad=0.5)\n",
    "import os\n",
    "downloads_path = os.path.expanduser(\"~/Downloads\")\n",
    "\n",
    "# save the figure as a PDF in the \"Downloads\" folder with the name \"bb.pdf\"\n",
    "plt.savefig(os.path.join(downloads_path, \"bhess.pdf\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "#7\n",
    "aa= np.loadtxt('miu.txt',delimiter=',')\n",
    "\n",
    "m_dm = np.zeros(len(aa))\n",
    "for t in range(len(m_dm)):\n",
    "    m_dm[t] = aa[t][0]\n",
    "cscs = np.zeros(len(aa))\n",
    "for t in range(len(cscs)):\n",
    "    cscs[t] = aa[t][1]\n",
    "f_hess =interp1d(m_dm, cscs)\n",
    "\n",
    "aaa= np.loadtxt('miu_hess.txt',delimiter=',')\n",
    "\n",
    "m_dm1 = np.zeros(len(aaa))\n",
    "for t in range(len(m_dm1)):\n",
    "    m_dm1[t] = aaa[t][0]\n",
    "cscs1 = np.zeros(len(aaa))\n",
    "for t in range(len(cscs1)):\n",
    "    cscs1[t] = aaa[t][1]\n",
    "cscs1 = cscs1*1e-26\n",
    "f_hess1 =interp1d(m_dm1, cscs1)\n",
    "dm_vec = np.linspace(1000,8000,num=100)\n",
    "par1=2.824000481461965 \n",
    "par2=-23.436051603635583\n",
    "par1 = np.power(10,par1)\n",
    "par2 = np.power(10,par2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/javascript": [
       "/* Put everything inside the global mpl namespace */\n",
       "window.mpl = {};\n",
       "\n",
       "\n",
       "mpl.get_websocket_type = function() {\n",
       "    if (typeof(WebSocket) !== 'undefined') {\n",
       "        return WebSocket;\n",
       "    } else if (typeof(MozWebSocket) !== 'undefined') {\n",
       "        return MozWebSocket;\n",
       "    } else {\n",
       "        alert('Your browser does not have WebSocket support. ' +\n",
       "              'Please try Chrome, Safari or Firefox ≥ 6. ' +\n",
       "              'Firefox 4 and 5 are also supported but you ' +\n",
       "              'have to enable WebSockets in about:config.');\n",
       "    };\n",
       "}\n",
       "\n",
       "mpl.figure = function(figure_id, websocket, ondownload, parent_element) {\n",
       "    this.id = figure_id;\n",
       "\n",
       "    this.ws = websocket;\n",
       "\n",
       "    this.supports_binary = (this.ws.binaryType != undefined);\n",
       "\n",
       "    if (!this.supports_binary) {\n",
       "        var warnings = document.getElementById(\"mpl-warnings\");\n",
       "        if (warnings) {\n",
       "            warnings.style.display = 'block';\n",
       "            warnings.textContent = (\n",
       "                \"This browser does not support binary websocket messages. \" +\n",
       "                    \"Performance may be slow.\");\n",
       "        }\n",
       "    }\n",
       "\n",
       "    this.imageObj = new Image();\n",
       "\n",
       "    this.context = undefined;\n",
       "    this.message = undefined;\n",
       "    this.canvas = undefined;\n",
       "    this.rubberband_canvas = undefined;\n",
       "    this.rubberband_context = undefined;\n",
       "    this.format_dropdown = undefined;\n",
       "\n",
       "    this.image_mode = 'full';\n",
       "\n",
       "    this.root = $('<div/>');\n",
       "    this._root_extra_style(this.root)\n",
       "    this.root.attr('style', 'display: inline-block');\n",
       "\n",
       "    $(parent_element).append(this.root);\n",
       "\n",
       "    this._init_header(this);\n",
       "    this._init_canvas(this);\n",
       "    this._init_toolbar(this);\n",
       "\n",
       "    var fig = this;\n",
       "\n",
       "    this.waiting = false;\n",
       "\n",
       "    this.ws.onopen =  function () {\n",
       "            fig.send_message(\"supports_binary\", {value: fig.supports_binary});\n",
       "            fig.send_message(\"send_image_mode\", {});\n",
       "            if (mpl.ratio != 1) {\n",
       "                fig.send_message(\"set_dpi_ratio\", {'dpi_ratio': mpl.ratio});\n",
       "            }\n",
       "            fig.send_message(\"refresh\", {});\n",
       "        }\n",
       "\n",
       "    this.imageObj.onload = function() {\n",
       "            if (fig.image_mode == 'full') {\n",
       "                // Full images could contain transparency (where diff images\n",
       "                // almost always do), so we need to clear the canvas so that\n",
       "                // there is no ghosting.\n",
       "                fig.context.clearRect(0, 0, fig.canvas.width, fig.canvas.height);\n",
       "            }\n",
       "            fig.context.drawImage(fig.imageObj, 0, 0);\n",
       "        };\n",
       "\n",
       "    this.imageObj.onunload = function() {\n",
       "        fig.ws.close();\n",
       "    }\n",
       "\n",
       "    this.ws.onmessage = this._make_on_message_function(this);\n",
       "\n",
       "    this.ondownload = ondownload;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_header = function() {\n",
       "    var titlebar = $(\n",
       "        '<div class=\"ui-dialog-titlebar ui-widget-header ui-corner-all ' +\n",
       "        'ui-helper-clearfix\"/>');\n",
       "    var titletext = $(\n",
       "        '<div class=\"ui-dialog-title\" style=\"width: 100%; ' +\n",
       "        'text-align: center; padding: 3px;\"/>');\n",
       "    titlebar.append(titletext)\n",
       "    this.root.append(titlebar);\n",
       "    this.header = titletext[0];\n",
       "}\n",
       "\n",
       "\n",
       "\n",
       "mpl.figure.prototype._canvas_extra_style = function(canvas_div) {\n",
       "\n",
       "}\n",
       "\n",
       "\n",
       "mpl.figure.prototype._root_extra_style = function(canvas_div) {\n",
       "\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_canvas = function() {\n",
       "    var fig = this;\n",
       "\n",
       "    var canvas_div = $('<div/>');\n",
       "\n",
       "    canvas_div.attr('style', 'position: relative; clear: both; outline: 0');\n",
       "\n",
       "    function canvas_keyboard_event(event) {\n",
       "        return fig.key_event(event, event['data']);\n",
       "    }\n",
       "\n",
       "    canvas_div.keydown('key_press', canvas_keyboard_event);\n",
       "    canvas_div.keyup('key_release', canvas_keyboard_event);\n",
       "    this.canvas_div = canvas_div\n",
       "    this._canvas_extra_style(canvas_div)\n",
       "    this.root.append(canvas_div);\n",
       "\n",
       "    var canvas = $('<canvas/>');\n",
       "    canvas.addClass('mpl-canvas');\n",
       "    canvas.attr('style', \"left: 0; top: 0; z-index: 0; outline: 0\")\n",
       "\n",
       "    this.canvas = canvas[0];\n",
       "    this.context = canvas[0].getContext(\"2d\");\n",
       "\n",
       "    var backingStore = this.context.backingStorePixelRatio ||\n",
       "\tthis.context.webkitBackingStorePixelRatio ||\n",
       "\tthis.context.mozBackingStorePixelRatio ||\n",
       "\tthis.context.msBackingStorePixelRatio ||\n",
       "\tthis.context.oBackingStorePixelRatio ||\n",
       "\tthis.context.backingStorePixelRatio || 1;\n",
       "\n",
       "    mpl.ratio = (window.devicePixelRatio || 1) / backingStore;\n",
       "\n",
       "    var rubberband = $('<canvas/>');\n",
       "    rubberband.attr('style', \"position: absolute; left: 0; top: 0; z-index: 1;\")\n",
       "\n",
       "    var pass_mouse_events = true;\n",
       "\n",
       "    canvas_div.resizable({\n",
       "        start: function(event, ui) {\n",
       "            pass_mouse_events = false;\n",
       "        },\n",
       "        resize: function(event, ui) {\n",
       "            fig.request_resize(ui.size.width, ui.size.height);\n",
       "        },\n",
       "        stop: function(event, ui) {\n",
       "            pass_mouse_events = true;\n",
       "            fig.request_resize(ui.size.width, ui.size.height);\n",
       "        },\n",
       "    });\n",
       "\n",
       "    function mouse_event_fn(event) {\n",
       "        if (pass_mouse_events)\n",
       "            return fig.mouse_event(event, event['data']);\n",
       "    }\n",
       "\n",
       "    rubberband.mousedown('button_press', mouse_event_fn);\n",
       "    rubberband.mouseup('button_release', mouse_event_fn);\n",
       "    // Throttle sequential mouse events to 1 every 20ms.\n",
       "    rubberband.mousemove('motion_notify', mouse_event_fn);\n",
       "\n",
       "    rubberband.mouseenter('figure_enter', mouse_event_fn);\n",
       "    rubberband.mouseleave('figure_leave', mouse_event_fn);\n",
       "\n",
       "    canvas_div.on(\"wheel\", function (event) {\n",
       "        event = event.originalEvent;\n",
       "        event['data'] = 'scroll'\n",
       "        if (event.deltaY < 0) {\n",
       "            event.step = 1;\n",
       "        } else {\n",
       "            event.step = -1;\n",
       "        }\n",
       "        mouse_event_fn(event);\n",
       "    });\n",
       "\n",
       "    canvas_div.append(canvas);\n",
       "    canvas_div.append(rubberband);\n",
       "\n",
       "    this.rubberband = rubberband;\n",
       "    this.rubberband_canvas = rubberband[0];\n",
       "    this.rubberband_context = rubberband[0].getContext(\"2d\");\n",
       "    this.rubberband_context.strokeStyle = \"#000000\";\n",
       "\n",
       "    this._resize_canvas = function(width, height) {\n",
       "        // Keep the size of the canvas, canvas container, and rubber band\n",
       "        // canvas in synch.\n",
       "        canvas_div.css('width', width)\n",
       "        canvas_div.css('height', height)\n",
       "\n",
       "        canvas.attr('width', width * mpl.ratio);\n",
       "        canvas.attr('height', height * mpl.ratio);\n",
       "        canvas.attr('style', 'width: ' + width + 'px; height: ' + height + 'px;');\n",
       "\n",
       "        rubberband.attr('width', width);\n",
       "        rubberband.attr('height', height);\n",
       "    }\n",
       "\n",
       "    // Set the figure to an initial 600x600px, this will subsequently be updated\n",
       "    // upon first draw.\n",
       "    this._resize_canvas(600, 600);\n",
       "\n",
       "    // Disable right mouse context menu.\n",
       "    $(this.rubberband_canvas).bind(\"contextmenu\",function(e){\n",
       "        return false;\n",
       "    });\n",
       "\n",
       "    function set_focus () {\n",
       "        canvas.focus();\n",
       "        canvas_div.focus();\n",
       "    }\n",
       "\n",
       "    window.setTimeout(set_focus, 100);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_toolbar = function() {\n",
       "    var fig = this;\n",
       "\n",
       "    var nav_element = $('<div/>');\n",
       "    nav_element.attr('style', 'width: 100%');\n",
       "    this.root.append(nav_element);\n",
       "\n",
       "    // Define a callback function for later on.\n",
       "    function toolbar_event(event) {\n",
       "        return fig.toolbar_button_onclick(event['data']);\n",
       "    }\n",
       "    function toolbar_mouse_event(event) {\n",
       "        return fig.toolbar_button_onmouseover(event['data']);\n",
       "    }\n",
       "\n",
       "    for(var toolbar_ind in mpl.toolbar_items) {\n",
       "        var name = mpl.toolbar_items[toolbar_ind][0];\n",
       "        var tooltip = mpl.toolbar_items[toolbar_ind][1];\n",
       "        var image = mpl.toolbar_items[toolbar_ind][2];\n",
       "        var method_name = mpl.toolbar_items[toolbar_ind][3];\n",
       "\n",
       "        if (!name) {\n",
       "            // put a spacer in here.\n",
       "            continue;\n",
       "        }\n",
       "        var button = $('<button/>');\n",
       "        button.addClass('ui-button ui-widget ui-state-default ui-corner-all ' +\n",
       "                        'ui-button-icon-only');\n",
       "        button.attr('role', 'button');\n",
       "        button.attr('aria-disabled', 'false');\n",
       "        button.click(method_name, toolbar_event);\n",
       "        button.mouseover(tooltip, toolbar_mouse_event);\n",
       "\n",
       "        var icon_img = $('<span/>');\n",
       "        icon_img.addClass('ui-button-icon-primary ui-icon');\n",
       "        icon_img.addClass(image);\n",
       "        icon_img.addClass('ui-corner-all');\n",
       "\n",
       "        var tooltip_span = $('<span/>');\n",
       "        tooltip_span.addClass('ui-button-text');\n",
       "        tooltip_span.html(tooltip);\n",
       "\n",
       "        button.append(icon_img);\n",
       "        button.append(tooltip_span);\n",
       "\n",
       "        nav_element.append(button);\n",
       "    }\n",
       "\n",
       "    var fmt_picker_span = $('<span/>');\n",
       "\n",
       "    var fmt_picker = $('<select/>');\n",
       "    fmt_picker.addClass('mpl-toolbar-option ui-widget ui-widget-content');\n",
       "    fmt_picker_span.append(fmt_picker);\n",
       "    nav_element.append(fmt_picker_span);\n",
       "    this.format_dropdown = fmt_picker[0];\n",
       "\n",
       "    for (var ind in mpl.extensions) {\n",
       "        var fmt = mpl.extensions[ind];\n",
       "        var option = $(\n",
       "            '<option/>', {selected: fmt === mpl.default_extension}).html(fmt);\n",
       "        fmt_picker.append(option);\n",
       "    }\n",
       "\n",
       "    // Add hover states to the ui-buttons\n",
       "    $( \".ui-button\" ).hover(\n",
       "        function() { $(this).addClass(\"ui-state-hover\");},\n",
       "        function() { $(this).removeClass(\"ui-state-hover\");}\n",
       "    );\n",
       "\n",
       "    var status_bar = $('<span class=\"mpl-message\"/>');\n",
       "    nav_element.append(status_bar);\n",
       "    this.message = status_bar[0];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.request_resize = function(x_pixels, y_pixels) {\n",
       "    // Request matplotlib to resize the figure. Matplotlib will then trigger a resize in the client,\n",
       "    // which will in turn request a refresh of the image.\n",
       "    this.send_message('resize', {'width': x_pixels, 'height': y_pixels});\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.send_message = function(type, properties) {\n",
       "    properties['type'] = type;\n",
       "    properties['figure_id'] = this.id;\n",
       "    this.ws.send(JSON.stringify(properties));\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.send_draw_message = function() {\n",
       "    if (!this.waiting) {\n",
       "        this.waiting = true;\n",
       "        this.ws.send(JSON.stringify({type: \"draw\", figure_id: this.id}));\n",
       "    }\n",
       "}\n",
       "\n",
       "\n",
       "mpl.figure.prototype.handle_save = function(fig, msg) {\n",
       "    var format_dropdown = fig.format_dropdown;\n",
       "    var format = format_dropdown.options[format_dropdown.selectedIndex].value;\n",
       "    fig.ondownload(fig, format);\n",
       "}\n",
       "\n",
       "\n",
       "mpl.figure.prototype.handle_resize = function(fig, msg) {\n",
       "    var size = msg['size'];\n",
       "    if (size[0] != fig.canvas.width || size[1] != fig.canvas.height) {\n",
       "        fig._resize_canvas(size[0], size[1]);\n",
       "        fig.send_message(\"refresh\", {});\n",
       "    };\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_rubberband = function(fig, msg) {\n",
       "    var x0 = msg['x0'] / mpl.ratio;\n",
       "    var y0 = (fig.canvas.height - msg['y0']) / mpl.ratio;\n",
       "    var x1 = msg['x1'] / mpl.ratio;\n",
       "    var y1 = (fig.canvas.height - msg['y1']) / mpl.ratio;\n",
       "    x0 = Math.floor(x0) + 0.5;\n",
       "    y0 = Math.floor(y0) + 0.5;\n",
       "    x1 = Math.floor(x1) + 0.5;\n",
       "    y1 = Math.floor(y1) + 0.5;\n",
       "    var min_x = Math.min(x0, x1);\n",
       "    var min_y = Math.min(y0, y1);\n",
       "    var width = Math.abs(x1 - x0);\n",
       "    var height = Math.abs(y1 - y0);\n",
       "\n",
       "    fig.rubberband_context.clearRect(\n",
       "        0, 0, fig.canvas.width / mpl.ratio, fig.canvas.height / mpl.ratio);\n",
       "\n",
       "    fig.rubberband_context.strokeRect(min_x, min_y, width, height);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_figure_label = function(fig, msg) {\n",
       "    // Updates the figure title.\n",
       "    fig.header.textContent = msg['label'];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_cursor = function(fig, msg) {\n",
       "    var cursor = msg['cursor'];\n",
       "    switch(cursor)\n",
       "    {\n",
       "    case 0:\n",
       "        cursor = 'pointer';\n",
       "        break;\n",
       "    case 1:\n",
       "        cursor = 'default';\n",
       "        break;\n",
       "    case 2:\n",
       "        cursor = 'crosshair';\n",
       "        break;\n",
       "    case 3:\n",
       "        cursor = 'move';\n",
       "        break;\n",
       "    }\n",
       "    fig.rubberband_canvas.style.cursor = cursor;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_message = function(fig, msg) {\n",
       "    fig.message.textContent = msg['message'];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_draw = function(fig, msg) {\n",
       "    // Request the server to send over a new figure.\n",
       "    fig.send_draw_message();\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_image_mode = function(fig, msg) {\n",
       "    fig.image_mode = msg['mode'];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.updated_canvas_event = function() {\n",
       "    // Called whenever the canvas gets updated.\n",
       "    this.send_message(\"ack\", {});\n",
       "}\n",
       "\n",
       "// A function to construct a web socket function for onmessage handling.\n",
       "// Called in the figure constructor.\n",
       "mpl.figure.prototype._make_on_message_function = function(fig) {\n",
       "    return function socket_on_message(evt) {\n",
       "        if (evt.data instanceof Blob) {\n",
       "            /* FIXME: We get \"Resource interpreted as Image but\n",
       "             * transferred with MIME type text/plain:\" errors on\n",
       "             * Chrome.  But how to set the MIME type?  It doesn't seem\n",
       "             * to be part of the websocket stream */\n",
       "            evt.data.type = \"image/png\";\n",
       "\n",
       "            /* Free the memory for the previous frames */\n",
       "            if (fig.imageObj.src) {\n",
       "                (window.URL || window.webkitURL).revokeObjectURL(\n",
       "                    fig.imageObj.src);\n",
       "            }\n",
       "\n",
       "            fig.imageObj.src = (window.URL || window.webkitURL).createObjectURL(\n",
       "                evt.data);\n",
       "            fig.updated_canvas_event();\n",
       "            fig.waiting = false;\n",
       "            return;\n",
       "        }\n",
       "        else if (typeof evt.data === 'string' && evt.data.slice(0, 21) == \"data:image/png;base64\") {\n",
       "            fig.imageObj.src = evt.data;\n",
       "            fig.updated_canvas_event();\n",
       "            fig.waiting = false;\n",
       "            return;\n",
       "        }\n",
       "\n",
       "        var msg = JSON.parse(evt.data);\n",
       "        var msg_type = msg['type'];\n",
       "\n",
       "        // Call the  \"handle_{type}\" callback, which takes\n",
       "        // the figure and JSON message as its only arguments.\n",
       "        try {\n",
       "            var callback = fig[\"handle_\" + msg_type];\n",
       "        } catch (e) {\n",
       "            console.log(\"No handler for the '\" + msg_type + \"' message type: \", msg);\n",
       "            return;\n",
       "        }\n",
       "\n",
       "        if (callback) {\n",
       "            try {\n",
       "                // console.log(\"Handling '\" + msg_type + \"' message: \", msg);\n",
       "                callback(fig, msg);\n",
       "            } catch (e) {\n",
       "                console.log(\"Exception inside the 'handler_\" + msg_type + \"' callback:\", e, e.stack, msg);\n",
       "            }\n",
       "        }\n",
       "    };\n",
       "}\n",
       "\n",
       "// from http://stackoverflow.com/questions/1114465/getting-mouse-location-in-canvas\n",
       "mpl.findpos = function(e) {\n",
       "    //this section is from http://www.quirksmode.org/js/events_properties.html\n",
       "    var targ;\n",
       "    if (!e)\n",
       "        e = window.event;\n",
       "    if (e.target)\n",
       "        targ = e.target;\n",
       "    else if (e.srcElement)\n",
       "        targ = e.srcElement;\n",
       "    if (targ.nodeType == 3) // defeat Safari bug\n",
       "        targ = targ.parentNode;\n",
       "\n",
       "    // jQuery normalizes the pageX and pageY\n",
       "    // pageX,Y are the mouse positions relative to the document\n",
       "    // offset() returns the position of the element relative to the document\n",
       "    var x = e.pageX - $(targ).offset().left;\n",
       "    var y = e.pageY - $(targ).offset().top;\n",
       "\n",
       "    return {\"x\": x, \"y\": y};\n",
       "};\n",
       "\n",
       "/*\n",
       " * return a copy of an object with only non-object keys\n",
       " * we need this to avoid circular references\n",
       " * http://stackoverflow.com/a/24161582/3208463\n",
       " */\n",
       "function simpleKeys (original) {\n",
       "  return Object.keys(original).reduce(function (obj, key) {\n",
       "    if (typeof original[key] !== 'object')\n",
       "        obj[key] = original[key]\n",
       "    return obj;\n",
       "  }, {});\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.mouse_event = function(event, name) {\n",
       "    var canvas_pos = mpl.findpos(event)\n",
       "\n",
       "    if (name === 'button_press')\n",
       "    {\n",
       "        this.canvas.focus();\n",
       "        this.canvas_div.focus();\n",
       "    }\n",
       "\n",
       "    var x = canvas_pos.x * mpl.ratio;\n",
       "    var y = canvas_pos.y * mpl.ratio;\n",
       "\n",
       "    this.send_message(name, {x: x, y: y, button: event.button,\n",
       "                             step: event.step,\n",
       "                             guiEvent: simpleKeys(event)});\n",
       "\n",
       "    /* This prevents the web browser from automatically changing to\n",
       "     * the text insertion cursor when the button is pressed.  We want\n",
       "     * to control all of the cursor setting manually through the\n",
       "     * 'cursor' event from matplotlib */\n",
       "    event.preventDefault();\n",
       "    return false;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._key_event_extra = function(event, name) {\n",
       "    // Handle any extra behaviour associated with a key event\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.key_event = function(event, name) {\n",
       "\n",
       "    // Prevent repeat events\n",
       "    if (name == 'key_press')\n",
       "    {\n",
       "        if (event.which === this._key)\n",
       "            return;\n",
       "        else\n",
       "            this._key = event.which;\n",
       "    }\n",
       "    if (name == 'key_release')\n",
       "        this._key = null;\n",
       "\n",
       "    var value = '';\n",
       "    if (event.ctrlKey && event.which != 17)\n",
       "        value += \"ctrl+\";\n",
       "    if (event.altKey && event.which != 18)\n",
       "        value += \"alt+\";\n",
       "    if (event.shiftKey && event.which != 16)\n",
       "        value += \"shift+\";\n",
       "\n",
       "    value += 'k';\n",
       "    value += event.which.toString();\n",
       "\n",
       "    this._key_event_extra(event, name);\n",
       "\n",
       "    this.send_message(name, {key: value,\n",
       "                             guiEvent: simpleKeys(event)});\n",
       "    return false;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.toolbar_button_onclick = function(name) {\n",
       "    if (name == 'download') {\n",
       "        this.handle_save(this, null);\n",
       "    } else {\n",
       "        this.send_message(\"toolbar_button\", {name: name});\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.toolbar_button_onmouseover = function(tooltip) {\n",
       "    this.message.textContent = tooltip;\n",
       "};\n",
       "mpl.toolbar_items = [[\"Home\", \"Reset original view\", \"fa fa-home icon-home\", \"home\"], [\"Back\", \"Back to previous view\", \"fa fa-arrow-left icon-arrow-left\", \"back\"], [\"Forward\", \"Forward to next view\", \"fa fa-arrow-right icon-arrow-right\", \"forward\"], [\"\", \"\", \"\", \"\"], [\"Pan\", \"Pan axes with left mouse, zoom with right\", \"fa fa-arrows icon-move\", \"pan\"], [\"Zoom\", \"Zoom to rectangle\", \"fa fa-square-o icon-check-empty\", \"zoom\"], [\"\", \"\", \"\", \"\"], [\"Download\", \"Download plot\", \"fa fa-floppy-o icon-save\", \"download\"]];\n",
       "\n",
       "mpl.extensions = [\"eps\", \"jpeg\", \"pdf\", \"png\", \"ps\", \"raw\", \"svg\", \"tif\"];\n",
       "\n",
       "mpl.default_extension = \"png\";var comm_websocket_adapter = function(comm) {\n",
       "    // Create a \"websocket\"-like object which calls the given IPython comm\n",
       "    // object with the appropriate methods. Currently this is a non binary\n",
       "    // socket, so there is still some room for performance tuning.\n",
       "    var ws = {};\n",
       "\n",
       "    ws.close = function() {\n",
       "        comm.close()\n",
       "    };\n",
       "    ws.send = function(m) {\n",
       "        //console.log('sending', m);\n",
       "        comm.send(m);\n",
       "    };\n",
       "    // Register the callback with on_msg.\n",
       "    comm.on_msg(function(msg) {\n",
       "        //console.log('receiving', msg['content']['data'], msg);\n",
       "        // Pass the mpl event to the overridden (by mpl) onmessage function.\n",
       "        ws.onmessage(msg['content']['data'])\n",
       "    });\n",
       "    return ws;\n",
       "}\n",
       "\n",
       "mpl.mpl_figure_comm = function(comm, msg) {\n",
       "    // This is the function which gets called when the mpl process\n",
       "    // starts-up an IPython Comm through the \"matplotlib\" channel.\n",
       "\n",
       "    var id = msg.content.data.id;\n",
       "    // Get hold of the div created by the display call when the Comm\n",
       "    // socket was opened in Python.\n",
       "    var element = $(\"#\" + id);\n",
       "    var ws_proxy = comm_websocket_adapter(comm)\n",
       "\n",
       "    function ondownload(figure, format) {\n",
       "        window.open(figure.imageObj.src);\n",
       "    }\n",
       "\n",
       "    var fig = new mpl.figure(id, ws_proxy,\n",
       "                           ondownload,\n",
       "                           element.get(0));\n",
       "\n",
       "    // Call onopen now - mpl needs it, as it is assuming we've passed it a real\n",
       "    // web socket which is closed, not our websocket->open comm proxy.\n",
       "    ws_proxy.onopen();\n",
       "\n",
       "    fig.parent_element = element.get(0);\n",
       "    fig.cell_info = mpl.find_output_cell(\"<div id='\" + id + \"'></div>\");\n",
       "    if (!fig.cell_info) {\n",
       "        console.error(\"Failed to find cell for figure\", id, fig);\n",
       "        return;\n",
       "    }\n",
       "\n",
       "    var output_index = fig.cell_info[2]\n",
       "    var cell = fig.cell_info[0];\n",
       "\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_close = function(fig, msg) {\n",
       "    var width = fig.canvas.width/mpl.ratio\n",
       "    fig.root.unbind('remove')\n",
       "\n",
       "    // Update the output cell to use the data from the current canvas.\n",
       "    fig.push_to_output();\n",
       "    var dataURL = fig.canvas.toDataURL();\n",
       "    // Re-enable the keyboard manager in IPython - without this line, in FF,\n",
       "    // the notebook keyboard shortcuts fail.\n",
       "    IPython.keyboard_manager.enable()\n",
       "    $(fig.parent_element).html('<img src=\"' + dataURL + '\" width=\"' + width + '\">');\n",
       "    fig.close_ws(fig, msg);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.close_ws = function(fig, msg){\n",
       "    fig.send_message('closing', msg);\n",
       "    // fig.ws.close()\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.push_to_output = function(remove_interactive) {\n",
       "    // Turn the data on the canvas into data in the output cell.\n",
       "    var width = this.canvas.width/mpl.ratio\n",
       "    var dataURL = this.canvas.toDataURL();\n",
       "    this.cell_info[1]['text/html'] = '<img src=\"' + dataURL + '\" width=\"' + width + '\">';\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.updated_canvas_event = function() {\n",
       "    // Tell IPython that the notebook contents must change.\n",
       "    IPython.notebook.set_dirty(true);\n",
       "    this.send_message(\"ack\", {});\n",
       "    var fig = this;\n",
       "    // Wait a second, then push the new image to the DOM so\n",
       "    // that it is saved nicely (might be nice to debounce this).\n",
       "    setTimeout(function () { fig.push_to_output() }, 1000);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_toolbar = function() {\n",
       "    var fig = this;\n",
       "\n",
       "    var nav_element = $('<div/>');\n",
       "    nav_element.attr('style', 'width: 100%');\n",
       "    this.root.append(nav_element);\n",
       "\n",
       "    // Define a callback function for later on.\n",
       "    function toolbar_event(event) {\n",
       "        return fig.toolbar_button_onclick(event['data']);\n",
       "    }\n",
       "    function toolbar_mouse_event(event) {\n",
       "        return fig.toolbar_button_onmouseover(event['data']);\n",
       "    }\n",
       "\n",
       "    for(var toolbar_ind in mpl.toolbar_items){\n",
       "        var name = mpl.toolbar_items[toolbar_ind][0];\n",
       "        var tooltip = mpl.toolbar_items[toolbar_ind][1];\n",
       "        var image = mpl.toolbar_items[toolbar_ind][2];\n",
       "        var method_name = mpl.toolbar_items[toolbar_ind][3];\n",
       "\n",
       "        if (!name) { continue; };\n",
       "\n",
       "        var button = $('<button class=\"btn btn-default\" href=\"#\" title=\"' + name + '\"><i class=\"fa ' + image + ' fa-lg\"></i></button>');\n",
       "        button.click(method_name, toolbar_event);\n",
       "        button.mouseover(tooltip, toolbar_mouse_event);\n",
       "        nav_element.append(button);\n",
       "    }\n",
       "\n",
       "    // Add the status bar.\n",
       "    var status_bar = $('<span class=\"mpl-message\" style=\"text-align:right; float: right;\"/>');\n",
       "    nav_element.append(status_bar);\n",
       "    this.message = status_bar[0];\n",
       "\n",
       "    // Add the close button to the window.\n",
       "    var buttongrp = $('<div class=\"btn-group inline pull-right\"></div>');\n",
       "    var button = $('<button class=\"btn btn-mini btn-primary\" href=\"#\" title=\"Stop Interaction\"><i class=\"fa fa-power-off icon-remove icon-large\"></i></button>');\n",
       "    button.click(function (evt) { fig.handle_close(fig, {}); } );\n",
       "    button.mouseover('Stop Interaction', toolbar_mouse_event);\n",
       "    buttongrp.append(button);\n",
       "    var titlebar = this.root.find($('.ui-dialog-titlebar'));\n",
       "    titlebar.prepend(buttongrp);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._root_extra_style = function(el){\n",
       "    var fig = this\n",
       "    el.on(\"remove\", function(){\n",
       "\tfig.close_ws(fig, {});\n",
       "    });\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._canvas_extra_style = function(el){\n",
       "    // this is important to make the div 'focusable\n",
       "    el.attr('tabindex', 0)\n",
       "    // reach out to IPython and tell the keyboard manager to turn it's self\n",
       "    // off when our div gets focus\n",
       "\n",
       "    // location in version 3\n",
       "    if (IPython.notebook.keyboard_manager) {\n",
       "        IPython.notebook.keyboard_manager.register_events(el);\n",
       "    }\n",
       "    else {\n",
       "        // location in version 2\n",
       "        IPython.keyboard_manager.register_events(el);\n",
       "    }\n",
       "\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._key_event_extra = function(event, name) {\n",
       "    var manager = IPython.notebook.keyboard_manager;\n",
       "    if (!manager)\n",
       "        manager = IPython.keyboard_manager;\n",
       "\n",
       "    // Check for shift+enter\n",
       "    if (event.shiftKey && event.which == 13) {\n",
       "        this.canvas_div.blur();\n",
       "        // select the cell after this one\n",
       "        var index = IPython.notebook.find_cell_index(this.cell_info[0]);\n",
       "        IPython.notebook.select(index + 1);\n",
       "    }\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_save = function(fig, msg) {\n",
       "    fig.ondownload(fig, null);\n",
       "}\n",
       "\n",
       "\n",
       "mpl.find_output_cell = function(html_output) {\n",
       "    // Return the cell and output element which can be found *uniquely* in the notebook.\n",
       "    // Note - this is a bit hacky, but it is done because the \"notebook_saving.Notebook\"\n",
       "    // IPython event is triggered only after the cells have been serialised, which for\n",
       "    // our purposes (turning an active figure into a static one), is too late.\n",
       "    var cells = IPython.notebook.get_cells();\n",
       "    var ncells = cells.length;\n",
       "    for (var i=0; i<ncells; i++) {\n",
       "        var cell = cells[i];\n",
       "        if (cell.cell_type === 'code'){\n",
       "            for (var j=0; j<cell.output_area.outputs.length; j++) {\n",
       "                var data = cell.output_area.outputs[j];\n",
       "                if (data.data) {\n",
       "                    // IPython >= 3 moved mimebundle to data attribute of output\n",
       "                    data = data.data;\n",
       "                }\n",
       "                if (data['text/html'] == html_output) {\n",
       "                    return [cell, data, j];\n",
       "                }\n",
       "            }\n",
       "        }\n",
       "    }\n",
       "}\n",
       "\n",
       "// Register the function which deals with the matplotlib target/channel.\n",
       "// The kernel may be null if the page has been refreshed.\n",
       "if (IPython.notebook.kernel != null) {\n",
       "    IPython.notebook.kernel.comm_manager.register_target('matplotlib', mpl.mpl_figure_comm);\n",
       "}\n"
      ],
      "text/plain": [
       "<IPython.core.display.Javascript object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<img src=\"data:image/png;base64,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\" width=\"800\">"
      ],
      "text/plain": [
       "<IPython.core.display.HTML object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "xxx= np.power(10,2.824)\n",
    "yyy = np.power(10,-23.436051603635583)\n",
    "\n",
    "fig = pl.figure(figsize=(8,6))\n",
    "pl.plot(m_dm,cscs,lw=2.0,ls='-',color=\"black\",label=r'Fermi-LAT (dSphs) ')\n",
    "pl.plot(m_dm1,cscs1,lw=2.0,ls='--',color=\"blue\",label=r'HESS (GC) ')\n",
    "pl.ylabel(r'$\\langle \\sigma v \\rangle$ [cm$^3$/s]', fontsize=18)\n",
    "pl.errorbar(xxx,yyy, fmt='*', ms=20, color=\"orange\",label=r'Best fit AMS-02 $e^+$')\n",
    "pl.text(2.,3e-22,r'$\\mu^+\\mu^-$',fontsize=20,color='green')\n",
    "pl.xlabel(r'$M$ [GeV]', fontsize=18)\n",
    "pl.xticks(fontsize=20)\n",
    "pl.yticks(fontsize=20)\n",
    "pl.tick_params('both', length=8, width=3, which='major')\n",
    "pl.tick_params('both', length=6, width=3, which='minor')\n",
    "pl.grid(True)\n",
    "pl.yscale('log')\n",
    "pl.xscale('log')\n",
    "pl.legend(loc=4,prop={'size':14},numpoints=1, scatterpoints=1, ncol=2)\n",
    "fig.tight_layout(pad=0.5)\n",
    "import os\n",
    "downloads_path = os.path.expanduser(\"~/Downloads\")\n",
    "\n",
    "# save the figure as a PDF in the \"Downloads\" folder with the name \"bb.pdf\"\n",
    "plt.savefig(os.path.join(downloads_path, \"miuhess.pdf\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

